From local competition to bump attractors:how excitation width sets capacity, interference and updating in recurrent models of visual working memory

On-centre off-surround (OCOS) networks and bump attractors, the two main recurrent models of visual working memory, differ chiefly in how far recurrent excitation spreads. We place them in one family parameterised by excitation width at fixed total excitation, and ask how stable each stored item is and what it costs the circuit to hold and change it. The answer is that excitation width sets the price of continuity. In the OCOS limit, which we solve exactly by completing the energy-function formalism of \citet{Sengupta2024}, an item occupies a single unit, relaxes quickly and never drifts, and capacity follows in closed form, exact over all stable states. As excitation widens towards a bump-like regime, items become continuous but costly: per item, the circuit uses 15--29 units instead of one and 6.5--11 times the activity, relaxes 35--60 times more slowly after a perturbation, needs a 35--230 times stronger cue to accept a second item, and holds 7--10 items instead of at least 40. Under noise, with background false alarms approximately matched, about a third of wide items drift, whereas narrow items never move. Yet even as an item's translation mode softens towards zero, items remain locked to the lattice. Locking is poorly predicted by energy differences between item positions, but strongly predicted by how far the unit just beyond an item's edge sits below threshold (rank correlation 0.91 across 40 parameter settings). Where that margin vanishes, a new input captures the stored item instead of being added to memory.

==> anc/README.md <==
# Ancillary code and data

Code and data for the arXiv preprint *From local competition to bump attractors: how excitation width sets capacity, interference and updating in recurrent models of visual working memory* (Prasannah and Sengupta). Requires Python 3 with NumPy and Matplotlib.

## Structure

  - `ocos_core.py` — model and closed forms
  - `verify.py` — checks of the stability theory
  - `width_sweep.py` — the excitation-width sweep (runs A–D)
  - `compute_theory.py` — closed form vs simulation data for Figure 2
  - `energy_analysis.py` — energy, slow-mode overlap Q and edge margin per cell (Sections 4.2 and 4.4)
  - `transition_sweep.py` — fine sweeps across the loss of locking (Figure 4)
  - `noise_study.py` — fixed vs calibrated tonic inhibition, 1000 trials per cell (Figure 6)
  - `cost_analysis.py` — units, activity and relaxation time per stored item (Table 2, Section 4.3)
  - `make_figures.py` — builds every figure from `code/data/`
  - `data/` — the sweep outputs used in the paper (`A_items.csv` etc.) and theory checks


## Reproducing

```bash
cd code
python3 width_sweep.py --checks                 # five sigma_e = 0 checks
python3 width_sweep.py --norm mass --alpha 4 --betas 0.2 0.3 --out A          # run A (items; add noise flags as in Table 3)
python3 width_sweep.py --norm mass --alpha 4 --betas 0.1 0.15 --N 320 --RF 12 --sigmas 0 1 2 3 4 6 --out B
python3 width_sweep.py --norm mass --alpha 2.2 --betas 0.2 0.3 --sigmas 0 0.25 0.5 0.75 1 1.25 --out C
python3 width_sweep.py --norm peak --out D
python3 compute_theory.py
python3 energy_analysis.py      # needs runs A–D
python3 transition_sweep.py
python3 noise_study.py          # ~1–2 h on a laptop
python3 cost_analysis.py        # seconds
python3 make_figures.py
```

Noise settings per run are listed in Table 3 of the paper (`--sigma`, `--theta-noise`).

## Reproducibility checks done before release

Run from a fresh unzip of this project:
- `verify.py` reproduces `data/verify_output.txt` exactly.
- `width_sweep.py --checks` passes all five sigma_e = 0 checks (C1–C5).
- `compute_theory.py` reproduces the four `data/theory_*.csv` files byte for byte.
- Two run-A cells (beta0 = 0.3, sigma_e = 1 and 2) re-run with `--no-noise` match `data/A_items.csv` in every reported field.
- `noise_study.py` (1–2 h) was not re-run independently.


==> anc/code/compute_theory.py <==
"""Numerical checks of the sigma_e = 0 (OCOS) closed forms used in Figure 2.
Writes data/theory_*.csv.  Run from this folder:  python3 compute_theory.py
"""
import csv, os
import numpy as np
import ocos_core as oc
import width_sweep as ws

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "data")
lam = 1.0


def write(name, rows):
    with open(os.path.join(OUT, name), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader(); w.writerows(rows)


# (a) capacity under uniform inhibition: closed form vs simulation
rows = []
p = dict(N=70, RF=1e9, lam=lam, norm="mass", T_in=5.0, T_settle=60.0)
for al in (2.2, 4.0):
    for be in (0.05, 0.08, 0.1, 0.15, 0.2, 0.3, 0.4):
        W, _ = ws.build_W(70, al, 0.0, be, 1e9, "mass")
        Smax = oc.S_max(al, be, lam)
        cap, _ = ws.capacity(dict(p, al=al), W, int(np.ceil(Smax)) + 1,
                             np.random.default_rng(0), sigma_e=0.0)
        rows.append(dict(alpha=al, beta=be, S_stable=oc.S_stable(al, be, lam),
                         S_max=Smax, capacity_sim=cap))
write("theory_capacity.csv", rows)
print("capacity done")

# (b) above S_max: time and depth of the activity dip vs initial asymmetry
rows = []
al, be, N = 2.2, 0.10, 70
for S in (15, 20):
    for eps in (1e-5, 1e-7, 1e-9, 1e-11, 1e-13):
        x = np.zeros(N); x[:S] = 1.0 + eps * np.random.default_rng(3).standard_normal(S)
        x[S:] = -0.5
        mn, tmin = 9.0, 0.0
        for k in range(int(80 / 0.01)):
            x += 0.01 * oc.rhs_add(x, al, be, lam)
            m = x[:S].max()
            if m < mn:
                mn, tmin = m, k * 0.01
        rows.append(dict(S=S, eps=eps, t_dip=tmin, depth=mn,
                         slope_pred=1 / (S * be),
                         depth_exp_pred=(lam - (al - (S - 1) * be)) / (S * be)))
write("theory_dip.csv", rows)
print("dip done")

# (c) two items: measured minimal separation vs closed form d*
rows = []
p = dict(N=160, RF=6.0, lam=lam, norm="mass", T_in=5.0, T_settle=60.0)
for al in (2.2, 4.0):
    bs = oc.beta_star(al, lam)
    for ratio in (1.05, 1.2, 1.5, 2.0, 3.0, 4.5):
        b0 = ratio * bs
        W, _ = ws.build_W(160, al, 0.0, b0, 6.0, "mass")
        dm = ws.d_min_from_scan(ws.two_item_scan(dict(p, al=al), W, 30, sigma_e=0.0))
        rows.append(dict(alpha=al, beta0=b0, d_star=oc.d_star(al, lam, b0, 6.0),
                         d_min_sim=dm))
write("theory_dmin.csv", rows)
print("dmin done")

# (d) recruitment barrier around a single winner
rows = []
N = 70
for al in (2.2, 4.0):
    for be in (0.05, 0.1, 0.15, 0.2, 0.3):
        y1 = 1 - lam / al
        m = be * y1
        pred = oc.recruitment_barrier(al, lam, m)
        x, _ = oc.sym_state_add(1, N, al, be, lam)
        lo, hi = 0.0, 1.0
        for _ in range(24):
            k = (lo + hi) / 2; z = x.copy(); z[5] += k
            for _ in range(6000):
                z += 0.01 * oc.rhs_add(z, al, be, lam)
            if z[5] > 1e-3:
                hi = k
            else:
                lo = k
        rows.append(dict(alpha=al, beta=be, margin=m, barrier_pred=pred, barrier_sim=hi))
write("theory_barrier.csv", rows)
print("barrier done")


==> anc/code/cost_analysis.py <==
"""Circuit-level costs of a stored item along the excitation-width family.

For each cell of runs A and B this reports, for a single stored item:
  units     - number of active units (neural resources per item)
  activity  - total output sum_i F(x_i)            (rate-based activity proxy)
  tau       - 1/|mu_top|, the slowest relaxation time (time to settle after a perturbation)
These are proxies for what the circuit spends, not metabolic energy and not simulation
operation counts. Writes data/costs.csv.
"""
import csv
import numpy as np
import width_sweep as ws

RUNS = {
    "A": dict(N=160, RF=6.0, betas=[0.2, 0.3], sigmas=[0, 0.5, 1, 1.5, 2, 2.5, 3]),
    "B": dict(N=320, RF=12.0, betas=[0.1, 0.15], sigmas=[0, 1, 2, 3, 4, 6]),
}


def main():
    rows = []
    for run, r in RUNS.items():
        p = dict(N=r["N"], RF=r["RF"], al=4.0, lam=1.0, norm="mass", T_in=5.0, T_settle=60.0)
        for b0 in r["betas"]:
            for se in r["sigmas"]:
                W, _ = ws.build_W(p["N"], p["al"], se, b0, p["RF"], p["norm"])
                x, info = ws.item_metrics(p, W)
                y = np.where(x > 0, x / (1 + x), 0.0)
                row = dict(run=run, beta0=b0, sigma_e=se, localized=info["localized"],
                           units=int(np.sum(x > 0)), activity=float(y.sum()),
                           mu_top=float(info["mu_top"]),
                           tau=float(1 / abs(info["mu_top"])) if info["localized"] else np.nan)
                rows.append(row)
                print(run, b0, se, {k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()
                                    if k in ("localized", "units", "activity", "tau")})
    with open("data/costs.csv", "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader(); w.writerows(rows)


if __name__ == "__main__":
    main()


==> anc/code/data/A_items.csv <==
norm,alpha,N,RF,beta0,sigma_e,width,centring,localized,mu_top,a_shift,d_min,below_d_min,capacity,n_unsettled,add_dist,a_add,a_capture,add_shift_old,add_shift_new,update_seq,add_inside_dmin,scan,d_star_closed
mass,4.0,160,6.0,0.2,0,1,site,True,-0.7500000000000037,inf,1,,40,0,12,0.02034285714285714,inf,0.0,0.0,ignored@0.005 added@0.0211,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
mass,4.0,160,6.0,0.2,0.5,3,site,True,-0.673937919041678,0.22933333333333336,3,merged/one_lost,40,0,12,0.05852040816326531,inf,-0.002174269864426037,1.0021742698644118,ignored@0.005 added@0.0667,False,1:one_lost 2:merged 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,0.0
mass,4.0,160,6.0,0.2,1,7,site,True,-0.39242654928773796,0.1848888888888889,6,merged/one_lost,24,0,12,0.13311020408163263,inf,-1.112682903490409,2.114591674110798,ignored@0.005 added@0.1581,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both,0.0
mass,4.0,160,6.0,0.2,1.5,9,site,True,-0.2422623004946376,0.16977777777777778,7,merged/one_lost,16,0,12,0.20649795918367345,inf,-2.17750539652576,5.178016902651848,ignored@0.005 added@0.2108,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both,0.0
mass,4.0,160,6.0,0.2,2,11,site,True,-0.11708141037705425,0.16622222222222222,8,merged/one_lost,12,2,12,0.33856734693877555,inf,-4.121902902942836,8.121209478404467,ignored@0.005 added@0.3749,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both_unstable 20:both 21:both_unstable 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both,0.0
mass,4.0,160,6.0,0.2,2.5,13,site,True,-0.038611149484229834,0.15466666666666667,9,merged/one_lost,11,0,12,0.4693632653061225,inf,-5.181087807747346,10.527716486523047,ignored@0.005 added@0.5,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both,0.0
mass,4.0,160,6.0,0.2,3,15,site,True,-0.02159129314582453,0.13244444444444445,11,merged/one_lost,10,0,12,0.7030938775510204,inf,-7.509299019029143,10.947636648986162,ignored@0.005 unsettled@0.6668 added@0.8891 unsettled@2.8117 added@5,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:merged 10:merged 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both,0.0
mass,4.0,160,6.0,0.3,0,1,site,True,-0.7500000000000037,inf,1,,40,0,12,0.03059387755102041,inf,0.0,0.0,ignored@0.005 added@0.0375,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
mass,4.0,160,6.0,0.3,0.5,3,site,True,-0.6192464810969376,0.39733333333333337,3,merged/one_lost,40,0,12,0.08527551020408164,inf,-0.003181558223019465,0.5012588875799935,ignored@0.005 added@0.0889,False,1:one_lost 2:merged 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,0.0
mass,4.0,160,6.0,0.3,1,5,site,True,-0.35313378822962493,0.25244444444444447,5,merged/one_lost,18,0,12,0.12504897959183672,inf,-0.10813530761079448,2.1077087580373757,ignored@0.005 added@0.1581,False,1:one_lost 2:merged 3:merged 4:merged 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both,0.0
mass,4.0,160,6.0,0.3,1.5,6,bond,True,-0.22275171894937962,0.19555555555555557,6,merged/one_lost,12,0,12,0.20649795918367345,inf,-1.1529052675260516,4.652419106987978,ignored@0.005 added@0.2108,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both,0.0
mass,4.0,160,6.0,0.3,2,7,site,True,-0.08470433474667505,0.16,7,merged/one_lost,11,0,12,0.2337877551020408,inf,-2.136056887255876,7.142051379019733,ignored@0.005 added@0.2812,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both,0.0
mass,4.0,160,6.0,0.3,2.5,7,site,True,-0.16732465027689625,0.07644444444444444,9,merged/one_lost,8,0,12,0.24959183673469387,inf,-1.1291877597028588,7.1282668344925355,ignored@0.005 added@0.2812,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:one_lost 8:one_lost 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both,0.0
mass,4.0,160,6.0,0.3,3,8,bond,True,-0.026060810634147683,0.024,10,merged/one_lost,8,0,12,0.11617551020408162,0.2108,-1.278754548467134,11.707305576547157,ignored@0.005 added@0.1186 captured@0.2108,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:one_lost 9:one_lost 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both,0.0


==> anc/code/data/A_noise.csv <==
norm,beta0,sigma_e,sigma,theta,item_exists,width,D_eff,held,moved,intrusion,lost
mass,0.2,0,0.03,0.08,True,1,0.0,0.81,0.0,0.19,0.0
mass,0.2,0,0.03,0.1,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.2,0.5,0.03,0.08,True,3,8.279365746708498e-10,0.87,0.0,0.13,0.0
mass,0.2,0.5,0.03,0.1,True,3,7.837050485877426e-10,1.0,0.0,0.0,0.0
mass,0.2,1,0.03,0.08,True,7,1.632025600921744e-07,1.0,0.0,0.0,0.0
mass,0.2,1,0.03,0.1,True,7,3.67822008840478e-07,1.0,0.0,0.0,0.0
mass,0.2,1.5,0.03,0.08,True,8,1.2799443561630034e-06,1.0,0.0,0.0,0.0
mass,0.2,1.5,0.03,0.1,True,7,0.0014483247866993766,1.0,0.0,0.0,0.0
mass,0.2,2,0.03,0.08,True,9,3.3204616526252272e-06,0.99,0.0,0.01,0.0
mass,0.2,2,0.03,0.1,True,9,2.9889694400399816e-05,1.0,0.0,0.0,0.0
mass,0.2,2.5,0.03,0.08,True,10,0.0002581722494841352,0.95,0.05,0.0,0.0
mass,0.2,2.5,0.03,0.1,True,9,0.0007362783052693277,0.9,0.1,0.0,0.0
mass,0.2,3,0.03,0.08,True,10,0.003498185073899283,0.61,0.38,0.01,0.0
mass,0.2,3,0.03,0.1,False,nan,nan,nan,nan,nan,nan
mass,0.3,0,0.03,0.08,True,1,0.0,0.72,0.0,0.28,0.0
mass,0.3,0,0.03,0.1,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.3,0.5,0.03,0.08,True,3,4.976969040794153e-09,0.88,0.0,0.12,0.0
mass,0.3,0.5,0.03,0.1,True,1,0.00029805230144730726,1.0,0.0,0.0,0.0
mass,0.3,1,0.03,0.08,True,5,1.4955140686806854e-07,1.0,0.0,0.0,0.0
mass,0.3,1,0.03,0.1,True,5,3.024944980252749e-07,1.0,0.0,0.0,0.0
mass,0.3,1.5,0.03,0.08,True,5,1.3266549230902596e-07,1.0,0.0,0.0,0.0
mass,0.3,1.5,0.03,0.1,True,5,4.0341276785259416e-07,1.0,0.0,0.0,0.0
mass,0.3,2,0.03,0.08,True,5,0.0011267089661808887,0.85,0.14,0.01,0.0
mass,0.3,2,0.03,0.1,False,nan,nan,nan,nan,nan,nan
mass,0.3,2.5,0.03,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.3,2.5,0.03,0.1,False,nan,nan,nan,nan,nan,nan
mass,0.3,3,0.03,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.3,3,0.03,0.1,False,nan,nan,nan,nan,nan,nan


==> anc/code/data/B_items.csv <==
norm,alpha,N,RF,beta0,sigma_e,width,centring,localized,mu_top,a_shift,d_min,below_d_min,capacity,n_unsettled,add_dist,a_add,a_capture,add_shift_old,add_shift_new,update_seq,add_inside_dmin,scan,d_star_closed
mass,4.0,320,12.0,0.1,0.0,1,site,True,-0.7500000000000037,inf,1,,40,0,24,0.010185714285714286,inf,0.0,0.0,ignored@0.005 added@0.0119,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both,0.0
mass,4.0,320,12.0,0.1,1.0,13,site,True,-0.3545788816859605,0.20800000000000002,8,merged/one_lost,33,0,24,0.12666122448979591,inf,-0.6855453735663559,3.685416181846932,ignored@0.005 added@0.1581,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both 48:both 49:both,0.0
mass,4.0,320,12.0,0.1,2.0,17,site,True,-0.08976926310879818,0.20711111111111113,11,merged/one_lost,18,0,24,0.2668326530612245,inf,-6.630153411808948,10.631030404111073,ignored@0.005 added@0.2812,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:merged 10:merged 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both 48:both 49:both 50:both 51:both 52:both 53:both,0.0
mass,4.0,320,12.0,0.1,3.0,19,site,True,-0.09422620947509436,0.16177777777777777,14,merged/one_lost,15,0,24,0.503404081632653,inf,-8.261759936454666,14.247046499870635,ignored@0.005 added@0.6668,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:merged 10:merged 11:merged 12:merged 13:merged 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both 48:both 49:both 50:both 51:both 52:both 53:both 54:both 55:both,0.0
mass,4.0,320,12.0,0.1,4.0,22,bond,True,-0.042456115214908885,0.11377777777777778,16,merged/one_lost,12,0,24,0.7983653061224489,inf,-10.258251163322626,18.683989896849084,ignored@0.005 added@0.8891,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:merged 10:merged 11:merged 12:merged 13:merged 14:merged 15:merged 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both 48:both 49:both 50:both 51:both 52:both 53:both 54:both 55:both 56:both 57:both 58:both,0.0
mass,4.0,320,12.0,0.1,6.0,29,site,True,-0.012425940091653098,0.11911111111111113,20,merged/one_lost,9,0,24,2.338116326530612,inf,-7.662366580137984,27.97509238950545,ignored@0.005 pushed@0.6668 added@2.8117,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:merged 10:merged 11:merged 12:merged 13:merged 14:merged 15:merged 16:merged 17:merged 18:merged 19:merged 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both 48:both 49:both 50:both 51:both 52:both 53:both 54:both 55:both 56:both 57:both 58:both 59:both 60:both 61:both 62:both 63:both 64:both 65:both,0.0
mass,4.0,320,12.0,0.15,0.0,1,site,True,-0.7500000000000037,inf,1,,40,0,24,0.015242857142857145,inf,0.0,0.0,ignored@0.005 added@0.0158,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both,0.0
mass,4.0,320,12.0,0.15,1.0,9,site,True,-0.2754270261184718,0.27822222222222226,7,merged/one_lost,33,0,24,0.1179938775510204,inf,-0.6131158546344864,1.6129640437335127,ignored@0.005 added@0.1186,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both,0.0
mass,4.0,320,12.0,0.15,2.0,11,site,True,-0.10127599257042474,0.21333333333333335,10,merged/one_lost,16,0,24,0.21942040816326527,inf,-7.135909777842301,9.143140800893406,ignored@0.005 added@0.2812 unsettled@0.6668 added@0.8891,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:one_lost 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both,0.0
mass,4.0,320,12.0,0.15,3.0,13,,False,0.009565560787019423,nan,nan,,nan,nan,24,nan,nan,nan,nan,,,,0.0
mass,4.0,320,12.0,0.15,4.0,14,bond,True,-0.03976447607613137,0.11733333333333335,16,merged/one_lost,11,0,24,0.6157387755102041,inf,-6.2739119687227,16.549723869311578,ignored@0.005 pushed@0.5 added@0.6668,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:merged 10:merged 11:merged 12:merged 13:one_lost 14:one_lost 15:one_lost 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both 48:both 49:both 50:both,0.0
mass,4.0,320,12.0,0.15,6.0,14,bond,True,-0.017387101208841398,0.0017777777777777779,23,merged/one_lost,7,0,24,inf,0.0119,nan,nan,pushed@0.005 captured@0.0119,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:merged 10:merged 11:merged 12:merged 13:merged 14:merged 15:one_lost 16:one_lost 17:one_lost 18:one_lost 19:one_lost 20:one_lost 21:one_lost 22:one_lost 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both 32:both 33:both 34:both 35:both 36:both 37:both 38:both 39:both 40:both 41:both 42:both 43:both 44:both 45:both 46:both 47:both 48:both 49:both 50:both,0.0


==> anc/code/data/B_noise.csv <==
norm,beta0,sigma_e,sigma,theta,item_exists,width,D_eff,held,moved,intrusion,lost
mass,0.1,0.0,0.03,0.05,True,1,nan,0.0,0.0,1.0,0.0
mass,0.1,0.0,0.03,0.08,True,1,0.0,0.65,0.0,0.35,0.0
mass,0.1,1.0,0.03,0.05,True,11,nan,0.0,0.0,1.0,0.0
mass,0.1,1.0,0.03,0.08,True,11,1.2955270801882205e-07,0.99,0.0,0.01,0.0
mass,0.1,2.0,0.03,0.05,True,15,-2.2515453842040374e-06,0.1,0.0,0.9,0.0
mass,0.1,2.0,0.03,0.08,True,15,0.0012230694248782112,1.0,0.0,0.0,0.0
mass,0.1,3.0,0.03,0.05,True,17,0.00012104750389345793,0.15,0.01,0.84,0.0
mass,0.1,3.0,0.03,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.1,4.0,0.03,0.05,True,19,0.000902554128365085,0.12,0.01,0.87,0.0
mass,0.1,4.0,0.03,0.08,True,18,0.0011020045636412738,0.83,0.15,0.02,0.0
mass,0.1,6.0,0.03,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.1,6.0,0.03,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.15,0.0,0.03,0.05,True,1,nan,0.0,0.0,1.0,0.0
mass,0.15,0.0,0.03,0.08,True,1,0.0,0.58,0.0,0.42,0.0
mass,0.15,1.0,0.03,0.05,True,7,nan,0.0,0.0,1.0,0.0
mass,0.15,1.0,0.03,0.08,True,7,1.7263317207322486e-05,0.99,0.0,0.01,0.0
mass,0.15,2.0,0.03,0.05,True,10,-1.5039092256668992e-07,0.1,0.0,0.9,0.0
mass,0.15,2.0,0.03,0.08,True,9,0.0013781659497108206,0.99,0.01,0.0,0.0
mass,0.15,3.0,0.03,0.05,True,11,0.001673322412800789,0.05,0.02,0.93,0.0
mass,0.15,3.0,0.03,0.08,True,11,0.0001675169221765505,0.96,0.03,0.01,0.0
mass,0.15,4.0,0.03,0.05,True,12,0.00695154674055862,0.03,0.07,0.9,0.0
mass,0.15,4.0,0.03,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.15,6.0,0.03,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.15,6.0,0.03,0.08,False,nan,nan,nan,nan,nan,nan


==> anc/code/data/C_items.csv <==
norm,alpha,N,RF,beta0,sigma_e,width,centring,localized,mu_top,a_shift,d_min,below_d_min,capacity,n_unsettled,add_dist,a_add,a_capture,add_shift_old,add_shift_new,update_seq,add_inside_dmin,scan,d_star_closed
mass,2.2,160,6.0,0.2,0.0,1,site,True,-0.5454545454545796,inf,1,,40,0,12,0.014844897959183676,inf,0.0,0.0,ignored@0.005 added@0.0158,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
mass,2.2,160,6.0,0.2,0.25,1,site,True,-0.545149579429203,inf,1,,40,0,12,0.014844897959183676,inf,0.0,0.0,ignored@0.005 added@0.0158,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
mass,2.2,160,6.0,0.2,0.5,3,site,True,-0.23711765369179894,0.19733333333333333,3,merged/one_lost,28,0,12,0.03347142857142857,inf,-0.012452071468160852,0.0,ignored@0.005 added@0.0375,False,1:one_lost 2:merged 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,0.0
mass,2.2,160,6.0,0.2,0.75,3,site,True,-0.3153234274135671,0.09511111111111112,9,merged/one_lost,13,0,12,0.034046938775510203,inf,-0.030417198769043807,1.0304628340932283,ignored@0.005 added@0.0375,False,1:one_lost 2:merged 3:merged 4:one_lost 5:one_lost 6:one_lost 7:one_lost 8:one_lost 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,0.0
mass,2.2,160,6.0,0.2,1.0,4,bond,True,-0.1352699990863858,0.08266666666666667,9,merged/one_lost,11,0,12,0.06261020408163265,2.1085,-0.08370341774789836,4.592170347120103,ignored@0.005 added@0.0667 captured@2.1085,False,1:one_lost 2:merged 3:merged 4:one_lost 5:one_lost 6:one_lost 7:one_lost 8:one_lost 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both,0.0
mass,2.2,160,6.0,0.2,1.25,4,bond,True,-0.149981645042352,0.037333333333333336,10,merged/one_lost,10,0,12,0.045153061224489796,0.2812,-0.04107664905781405,4.538655215267653,ignored@0.005 added@0.05 captured@0.2812,False,1:one_lost 2:merged 3:merged 4:merged 5:one_lost 6:one_lost 7:one_lost 8:one_lost 9:one_lost 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both,0.0
mass,2.2,160,6.0,0.3,0.0,1,site,True,-0.5454545454545796,inf,1,,32,0,12,0.022385714285714287,inf,0.0,0.0,ignored@0.005 added@0.0281,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
mass,2.2,160,6.0,0.3,0.25,1,site,True,-0.545149579429203,inf,1,,32,0,12,0.022242857142857144,inf,0.0,0.0,ignored@0.005 added@0.0281,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
mass,2.2,160,6.0,0.3,0.5,1,site,True,-0.4221174899537582,0.10933333333333334,2,one_lost,21,0,12,0.01742244897959184,inf,0.0,0.0,ignored@0.005 added@0.0211,False,1:one_lost 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
mass,2.2,160,6.0,0.3,0.75,3,site,True,-0.040995551903881794,0.12088888888888889,10,merged/one_lost,12,0,12,0.04107142857142857,1.5811,-0.5073676100365248,0.5076132131349169,ignored@0.005 added@0.05 captured@1.5811,False,1:one_lost 2:merged 3:one_lost 4:one_lost 5:one_lost 6:one_lost 7:one_lost 8:one_lost 9:one_lost 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,0.0
mass,2.2,160,6.0,0.3,1.0,3,site,True,-0.12083040090705437,0.04533333333333334,12,merged/one_lost,9,0,12,inf,0.05,nan,nan,ignored@0.005 captured@0.05,False,1:one_lost 2:merged 3:merged 4:one_lost 5:one_lost 6:one_lost 7:one_lost 8:one_lost 9:one_lost 10:one_lost 11:one_lost 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,0.0
mass,2.2,160,6.0,0.3,1.25,3,site,True,-0.04792519993283925,0.0035555555555555557,16,merged/none/one_lost,9,0,12,inf,0.005,nan,nan,captured@0.005,True,1:one_lost 2:merged 3:merged 4:one_lost 5:one_lost 6:one_lost 7:one_lost 8:one_lost 9:one_lost 10:one_lost 11:one_lost 12:one_lost 13:one_lost 14:none 15:none 16:both 17:both 18:both 19:both 20:both 21:both,0.0


==> anc/code/data/C_noise.csv <==
norm,beta0,sigma_e,sigma,theta,item_exists,width,D_eff,held,moved,intrusion,lost
mass,0.2,0.0,0.02,0.05,True,1,0.0,0.98,0.0,0.02,0.0
mass,0.2,0.0,0.02,0.08,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.2,0.25,0.02,0.05,True,1,0.0,0.93,0.0,0.07,0.0
mass,0.2,0.25,0.02,0.08,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.2,0.5,0.02,0.05,True,1,1.804100246416119e-05,0.97,0.0,0.03,0.0
mass,0.2,0.5,0.02,0.08,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.2,0.75,0.02,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.2,0.75,0.02,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.2,1.0,0.02,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.2,1.0,0.02,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.2,1.25,0.02,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.2,1.25,0.02,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.3,0.0,0.02,0.05,True,1,0.0,0.98,0.0,0.02,0.0
mass,0.3,0.0,0.02,0.08,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.3,0.25,0.02,0.05,True,1,0.0,0.92,0.0,0.08,0.0
mass,0.3,0.25,0.02,0.08,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.3,0.5,0.02,0.05,True,1,0.0,0.99,0.0,0.01,0.0
mass,0.3,0.5,0.02,0.08,True,1,0.0,1.0,0.0,0.0,0.0
mass,0.3,0.75,0.02,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.3,0.75,0.02,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.3,1.0,0.02,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.3,1.0,0.02,0.08,False,nan,nan,nan,nan,nan,nan
mass,0.3,1.25,0.02,0.05,False,nan,nan,nan,nan,nan,nan
mass,0.3,1.25,0.02,0.08,False,nan,nan,nan,nan,nan,nan


==> anc/code/data/D_items.csv <==
norm,alpha,N,RF,beta0,sigma_e,width,centring,localized,mu_top,a_shift,d_min,below_d_min,capacity,n_unsettled,add_dist,a_add,a_capture,add_shift_old,add_shift_new,update_seq,add_inside_dmin,scan,d_star_closed
peak,2.2,160,6.0,0.3,0,1,site,True,-0.5454545454545796,inf,1,,32,0,12,0.022385714285714287,inf,0.0,0.0,ignored@0.005 added@0.0281,False,1:both 2:both 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,0.0
peak,2.2,160,6.0,0.3,0.5,3,site,True,-0.32578989713524403,0.352,3,merged/one_lost,32,0,12,0.06329183673469388,inf,-0.009443914587265567,0.0,ignored@0.005 added@0.0667,False,1:one_lost 2:merged 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,0.0
peak,2.2,160,6.0,0.3,1,7,site,True,-0.505387620014773,0.26133333333333336,6,merged/one_lost,26,0,12,0.22804081632653062,inf,-0.12494676276646999,2.124865662072267,ignored@0.005 added@0.2812,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both,0.0
peak,2.2,160,6.0,0.3,1.5,155,,False,-0.43091800896173127,nan,nan,,nan,nan,12,nan,nan,nan,nan,,,,0.0
peak,2.2,160,6.0,0.3,2,160,,False,-0.8144294936345261,nan,nan,,nan,nan,12,nan,nan,nan,nan,,,,0.0
peak,2.2,160,6.0,0.3,2.5,160,,False,-0.8879968565644601,nan,nan,,nan,nan,12,nan,nan,nan,nan,,,,0.0
peak,2.2,160,6.0,0.3,3,160,,False,-0.9187691927556716,nan,nan,,nan,nan,12,nan,nan,nan,nan,,,,0.0
peak,2.2,160,6.0,0.6,0,1,site,True,-0.5454545454545796,0.40800000000000003,3,one_lost,20,0,12,0.044642857142857144,inf,0.0,0.0,ignored@0.005 added@0.05,False,1:one_lost 2:one_lost 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,2.665647750219045
peak,2.2,160,6.0,0.6,0.5,1,site,True,-0.5454545454545796,0.25333333333333335,3,one_lost,20,0,12,0.044642857142857144,inf,0.0,0.0,ignored@0.005 added@0.05,False,1:one_lost 2:one_lost 3:both 4:both 5:both 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,2.665647750219045
peak,2.2,160,6.0,0.6,1,3,site,True,-0.6707615111516669,0.20355555555555557,8,merged/one_lost,16,0,12,0.1677795918367347,inf,-0.010060938240769701,1.0100609382407697,ignored@0.005 added@0.2108,False,1:one_lost 2:merged 3:merged 4:one_lost 5:one_lost 6:one_lost 7:one_lost 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,2.665647750219045
peak,2.2,160,6.0,0.6,1.5,7,site,True,-0.4324514054930475,0.48888888888888893,6,merged/one_lost,20,0,12,0.4693632653061225,inf,-0.5580360760039866,2.558036076001116,ignored@0.005 added@0.5,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:both 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both,2.665647750219045
peak,2.2,160,6.0,0.6,2,13,site,True,-0.5130184363912159,0.24711111111111114,8,merged/one_lost,20,0,12,1.7102591836734693,inf,-4.092091448536422,7.09209144793158,ignored@0.005 added@2.1085,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both,2.665647750219045
peak,2.2,160,6.0,0.6,2.5,155,,False,-0.3791094477536058,nan,nan,,nan,nan,12,nan,nan,nan,nan,,,,2.665647750219045
peak,2.2,160,6.0,0.6,3,160,,False,-0.8458345259125553,nan,nan,,nan,nan,12,nan,nan,nan,nan,,,,2.665647750219045
peak,2.2,160,6.0,1.0,0,1,site,True,-0.5454545454545796,0.6168888888888889,7,one_lost,16,0,12,0.07440204081632652,inf,0.0,0.0,ignored@0.005 added@0.0889,False,1:one_lost 2:one_lost 3:one_lost 4:one_lost 5:one_lost 6:one_lost 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,6.624584729581107
peak,2.2,160,6.0,1.0,0.5,1,site,True,-0.5454545454545796,0.4586666666666667,7,one_lost,16,0,12,0.07440204081632652,inf,0.0,0.0,ignored@0.005 added@0.0889,False,1:one_lost 2:one_lost 3:one_lost 4:one_lost 5:one_lost 6:one_lost 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both,6.624584729581107
peak,2.2,160,6.0,1.0,1,3,site,True,-0.2847596376747452,0.7413333333333334,7,merged/one_lost,16,0,12,0.22947755102040815,inf,-0.03275827558977085,0.0,ignored@0.005 added@0.2812,False,1:one_lost 2:merged 3:one_lost 4:one_lost 5:one_lost 6:one_lost 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both,6.624584729581107
peak,2.2,160,6.0,1.0,1.5,4,bond,True,-0.5304633527285656,0.5475555555555557,9,both/merged/one_lost,13,0,12,0.44893877551020406,inf,-0.1302312627723552,1.0226202574179126,ignored@0.005 added@0.5,False,1:one_lost 2:merged 3:merged 4:merged 5:one_lost 6:one_lost 7:both 8:one_lost 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both,6.624584729581107
peak,2.2,160,6.0,1.0,2,6,bond,True,-0.45785100666936723,0.5955555555555556,7,merged/one_lost,12,0,12,0.8437326530612245,inf,-2.0935817955537743,3.59397163090577,ignored@0.005 added@0.8891,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:one_lost 7:both 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both,6.624584729581107
peak,2.2,160,6.0,1.0,2.5,9,site,True,-0.333398255939388,0.6417777777777779,8,merged/one_lost,13,0,12,1.564961224489796,inf,-1.6214581230686633,4.621446540218514,ignored@0.005 added@1.5811,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:both 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both,6.624584729581107
peak,2.2,160,6.0,1.0,3,13,site,True,-0.5235257264258215,0.22933333333333336,9,merged/one_lost,12,0,12,inf,inf,nan,nan,ignored@0.005,False,1:one_lost 2:merged 3:merged 4:merged 5:merged 6:merged 7:merged 8:merged 9:both 10:both 11:both 12:both 13:both 14:both 15:both 16:both 17:both 18:both 19:both 20:both 21:both 22:both 23:both 24:both 25:both 26:both 27:both 28:both 29:both 30:both 31:both,6.624584729581107


==> anc/code/data/D_noise.csv <==
norm,beta0,sigma_e,sigma,theta,item_exists,width,D_eff,held,moved,intrusion,lost
peak,0.3,0,0.05,0.15,True,1,0.0,1.0,0.0,0.0,0.0
peak,0.3,0.5,0.05,0.15,True,1,0.0,1.0,0.0,0.0,0.0
peak,0.3,1,0.05,0.15,True,7,5.918617855892336e-08,1.0,0.0,0.0,0.0
peak,0.3,1.5,0.05,0.15,False,nan,nan,nan,nan,nan,nan
peak,0.3,2,0.05,0.15,False,nan,nan,nan,nan,nan,nan
peak,0.3,2.5,0.05,0.15,False,nan,nan,nan,nan,nan,nan
peak,0.3,3,0.05,0.15,False,nan,nan,nan,nan,nan,nan
peak,0.6,0,0.05,0.15,True,1,0.0,1.0,0.0,0.0,0.0
peak,0.6,0.5,0.05,0.15,True,1,0.0,0.98,0.0,0.02,0.0
peak,0.6,1,0.05,0.15,True,3,1.0103492822527405e-08,0.99,0.0,0.01,0.0
peak,0.6,1.5,0.05,0.15,True,7,8.658590898461489e-09,1.0,0.0,0.0,0.0
peak,0.6,2,0.05,0.15,True,11,0.00030974717833614097,0.99,0.0,0.01,0.0
peak,0.6,2.5,0.05,0.15,False,nan,nan,nan,nan,nan,nan
peak,0.6,3,0.05,0.15,False,nan,nan,nan,nan,nan,nan
peak,1.0,0,0.05,0.15,True,1,0.0,1.0,0.0,0.0,0.0
peak,1.0,0.5,0.05,0.15,True,1,0.0,1.0,0.0,0.0,0.0
peak,1.0,1,0.05,0.15,False,nan,nan,nan,nan,nan,nan
peak,1.0,1.5,0.05,0.15,True,3,0.0010977029472616772,1.0,0.0,0.0,0.0
peak,1.0,2,0.05,0.15,True,5,8.336479680716711e-09,1.0,0.0,0.0,0.0
peak,1.0,2.5,0.05,0.15,True,9,8.240206206298709e-07,0.99,0.0,0.01,0.0
peak,1.0,3,0.05,0.15,True,13,6.15419542316673e-08,0.98,0.0,0.02,0.0


==> anc/code/data/costs.csv <==
run,beta0,sigma_e,localized,units,activity,mu_top,tau
A,0.2,0,True,1,0.7500000000000018,-0.7500000000000037,1.3333333333333268
A,0.2,0.5,True,3,2.095419206903312,-0.673937919041678,1.483816196930978
A,0.2,1,True,7,4.137594409917016,-0.39242654928773796,2.54824756840489
A,0.2,1.5,True,9,4.661346200367925,-0.2422623004946376,4.127757385108025
A,0.2,2,True,11,4.9219402052676475,-0.11708141037705425,8.541065543877162
A,0.2,2.5,True,13,4.963662587747034,-0.038611149484229834,25.89925483592338
A,0.2,3,True,15,4.8679107202343115,-0.02159129314582453,46.314965632032404
A,0.3,0,True,1,0.7500000000000018,-0.7500000000000037,1.3333333333333268
A,0.3,0.5,True,3,2.038739868014553,-0.6192464810969376,1.614865857983711
A,0.3,1,True,5,2.763433683975965,-0.35313378822962493,2.8317879323112263
A,0.3,1.5,True,6,2.7281796595491214,-0.22275171894937962,4.489303178967837
A,0.3,2,True,7,2.415323464493678,-0.08470433474667505,11.805771251149029
A,0.3,2.5,True,7,1.736207712965637,-0.16732465027689625,5.9764057378584425
A,0.3,3,True,8,0.7738962492218684,-0.026060810634147683,38.3717918079529
B,0.1,0,True,1,0.7500000000000018,-0.7500000000000037,1.3333333333333268
B,0.1,1,True,13,8.020964050981554,-0.3545788816859605,2.8202469228995675
B,0.1,2,True,17,8.962907008518908,-0.08976926310879818,11.13967036565761
B,0.1,3,True,19,9.007571737097749,-0.09422620947509436,10.612758441315817
B,0.1,4,True,22,9.06877535478195,-0.042456115214908885,23.55373295314688
B,0.1,6,True,29,8.477442636465948,-0.012425940091653098,80.47680840435824
B,0.15,0,True,1,0.7500000000000018,-0.7500000000000037,1.3333333333333268
B,0.15,1,True,9,5.29276916062436,-0.2754270261184718,3.630725764616365
B,0.15,2,True,11,5.310631417138021,-0.10127599257042474,9.874008386584071
B,0.15,3,False,13,4.939702142320786,0.009565560787019423,nan
B,0.15,4,True,14,4.024767222138453,-0.03976447607613137,25.148074328590237
B,0.15,6,True,16,0.07246332016214009,-0.017387101208841398,57.51389998762397


==> anc/code/data/edge_margin.csv <==
run,beta0,sigma_e,width,m_edge,a_shift,a_capture
A,0.2,0,1,0.1479310675115892,inf,inf
A,0.2,0.5,3,0.09983367248231803,0.22933333333333336,inf
A,0.2,1,7,0.04437687750812569,0.1848888888888889,inf
A,0.2,1.5,9,0.03850108316350353,0.16977777777777778,inf
A,0.2,2,11,0.052571334005815075,0.16622222222222222,inf
A,0.2,2.5,13,0.053578971273561746,0.15466666666666667,inf
A,0.2,3,15,0.035057015178912,0.13244444444444445,inf
A,0.3,0,1,0.22189660126738303,inf,inf
A,0.3,0.5,3,0.2892665621149998,0.39733333333333337,inf
A,0.3,1,5,0.1364064220885665,0.25244444444444447,inf
A,0.3,1.5,6,0.09381413311909005,0.19555555555555557,inf
A,0.3,2,7,0.08507676439870694,0.16,inf
A,0.3,2.5,7,0.015802778044612054,0.07644444444444444,inf
A,0.3,3,8,0.008578861123749233,0.024,0.2108
B,0.1,0.0,1,0.07474003492277856,inf,inf
B,0.1,1.0,13,0.08071838366912444,0.20800000000000002,inf
B,0.1,2.0,17,0.09734180107529329,0.20711111111111113,inf
B,0.1,3.0,19,0.03353264674506543,0.16177777777777777,inf
B,0.1,4.0,22,0.018451973694072737,0.11377777777777778,inf
B,0.1,6.0,29,0.016326510701155057,0.11911111111111113,inf
B,0.15,0.0,1,0.11211005238416749,inf,inf
B,0.15,1.0,9,0.1710627684946267,0.27822222222222226,inf
B,0.15,2.0,11,0.10559438209939363,0.21333333333333335,inf
B,0.15,4.0,14,0.038918834652484864,0.11733333333333335,inf
B,0.15,6.0,14,-0.0005264910582056778,0.0017777777777777779,0.0119
C,0.2,0.0,1,0.10758623091752549,inf,inf
C,0.2,0.25,1,0.10712401865390381,inf,inf
C,0.2,0.5,3,0.13493665420021556,0.19733333333333333,inf
C,0.2,0.75,3,0.027933935547630392,0.09511111111111112,inf
C,0.2,1.0,4,0.03799138974318819,0.08266666666666667,2.1085
C,0.2,1.25,4,0.006297303064391611,0.037333333333333336,0.2812
C,0.3,0.0,1,0.16137934637628837,inf,inf
C,0.3,0.25,1,0.1608870581462075,inf,inf
C,0.3,0.5,1,0.026032172304415634,0.10933333333333334,inf
C,0.3,0.75,3,0.08577741625805096,0.12088888888888889,1.5811
C,0.3,1.0,3,0.025465627776589384,0.04533333333333334,0.05
C,0.3,1.25,3,0.000723724183956598,0.0035555555555555557,0.005
D,0.3,0,1,0.16137934637628837,inf,inf
D,0.3,0.5,3,0.2804781305280885,0.352,inf
D,0.3,1,7,0.11081432896655621,0.26133333333333336,inf
D,0.6,0,1,0.32275869275257674,0.40800000000000003,inf
D,0.6,0.5,1,0.16035635286863026,0.25333333333333335,inf
D,0.6,1,3,0.041638753715350404,0.20355555555555557,inf
D,0.6,1.5,7,0.3543166382486398,0.48888888888888893,inf
D,0.6,2,13,0.06379210260662804,0.24711111111111114,inf
D,1.0,0,1,0.537931154587628,0.6168888888888889,inf
D,1.0,0.5,1,0.37552881470368094,0.4586666666666667,inf
D,1.0,1,3,0.6665666685086624,0.7413333333333334,inf
D,1.0,1.5,4,0.42911354106836974,0.5475555555555557,inf
D,1.0,2,6,0.46793050893841737,0.5955555555555556,inf
D,1.0,2.5,9,0.5205516901361849,0.6417777777777779,inf
D,1.0,3,13,0.01849495423089146,0.22933333333333336,inf


==> anc/code/data/energy_A.csv <==
run,beta0,sigma_e,localized,width,mu_top,mu_2,Q,stable_centring,dE_lock,E_site,E_bond,w_site,w_bond,site_stable,bond_stable
A,0.2,0.0,True,1,-0.7500000000000037,nan,nan,both,0.37963245244039445,-0.4887056388801092,-0.8683380913205037,1,2,True,True
A,0.2,0.5,True,3,-0.673937919041678,-0.6969659242211669,1.0,both,0.20416368203155155,-0.9357154115421475,-1.139879093573699,3,4,True,True
A,0.2,1.0,True,7,-0.39242654928773796,-0.5203823418723665,0.9789401295631942,both,0.021955467203069734,-1.0310841682035141,-1.0530396354065839,7,8,True,True
A,0.2,1.5,True,9,-0.2422623004946376,-0.427627173010974,0.9920741291151238,both,0.0012410257188926188,-0.8123648986090277,-0.8136059243279203,9,10,True,True
A,0.2,2.0,True,11,-0.11708141037705425,-0.3370914331116993,0.9981740596846542,site,0.002393194654940922,-0.6007570764293035,-0.5983638817743626,11,12,True,False
A,0.2,2.5,True,13,-0.038611149484229834,-0.26829814667333024,0.9998247929710806,both,0.0004111612463815195,-0.4175844521426302,-0.41717329089624866,13,12,True,True
A,0.2,3.0,True,15,-0.02159129314582453,-0.24240406194633837,0.9999227032202297,both,0.00014964703113196087,-0.2705693253874688,-0.27041967835633685,15,14,True,True
A,0.3,0.0,True,1,-0.7500000000000037,nan,nan,both,0.32656279942906985,-0.4887056388801092,-0.815268438309179,1,2,True,True
A,0.3,0.5,True,3,-0.6192464810969376,-0.6756338018543022,1.0000000000000002,both,0.19944186049359347,-0.797053235570383,-0.5976113750767895,3,2,True,True
A,0.3,1.0,True,5,-0.35313378822962493,-0.5483806395361698,0.9949742183809809,both,0.010467256558861715,-0.5484463322954285,-0.5379790757365668,5,6,True,True
A,0.3,1.5,True,6,-0.22275171894937962,-0.4836139019911389,0.9991435297412702,bond,0.007394245633111307,-0.3045093630181388,-0.3119036086512501,7,6,False,True
A,0.3,2.0,True,7,-0.08470433474667505,-0.3979052769853647,0.9999511312519156,site,6.95596179545177e-08,-0.13785202572510058,-0.13785195616548263,7,7,True,False
A,0.3,2.5,True,7,-0.16732465027689625,-0.28701866055123815,0.9999891871140795,site,0.0005242453128968538,-0.03779519953815402,-0.03727095422525717,7,8,True,False
A,0.3,3.0,True,8,-0.026060810634147683,-0.12483433677347507,0.9982693872693489,bond,4.142142217924971e-05,-0.00225344205498991,-0.0022948634771691595,9,8,False,True


==> anc/code/data/energy_B.csv <==
run,beta0,sigma_e,localized,width,mu_top,mu_2,Q,stable_centring,dE_lock,E_site,E_bond,w_site,w_bond,site_stable,bond_stable
B,0.1,0.0,True,1,-0.7500000000000037,nan,nan,both,0.4331226594772559,-0.4887056388801092,-0.9218282983573651,1,2,True,True
B,0.1,1.0,True,13,-0.3545788816859605,-0.4089399744472372,0.9721124582053551,both,0.033608469691190024,-2.2992770519347427,-2.2656685822435527,13,12,True,True
B,0.1,2.0,True,17,-0.08976926310879818,-0.22435981572257485,0.9984664590297274,both,0.001021297237717711,-1.829052703262911,-1.8280314060251932,17,16,True,True
B,0.1,3.0,True,19,-0.09422620947509436,-0.3015226906898351,0.9984596851089734,site,0.0010821320205258722,-1.378347750515974,-1.3772656184954482,19,20,True,False
B,0.1,4.0,True,22,-0.042456115214908885,-0.29980239874916315,0.9970492169865145,bond,0.0005133793304756828,-0.9743629128068791,-0.9748762921373548,23,22,False,True
B,0.1,6.0,True,29,-0.012425940091653098,-0.2813483949720822,0.9999711612579076,site,5.7729788002447435e-05,-0.37635552809298467,-0.3762977983049822,29,30,True,False
B,0.15,0.0,True,1,-0.7500000000000037,nan,nan,both,0.4056927319367363,-0.4887056388801092,-0.8943983708168455,1,2,True,True
B,0.15,1.0,True,9,-0.2754270261184718,-0.4035365714085402,0.9889369524916564,both,0.015929429243410897,-1.3602266974189354,-1.3442972681755245,9,8,True,True
B,0.15,2.0,True,11,-0.10127599257042474,-0.40560669314346365,0.999362469132236,site,9.115107335588846e-09,-0.8569020572060944,-0.856902048090987,11,11,True,False
B,0.15,3.0,False,13,0.009565560787019423,nan,nan,bond,0.000544265817761902,-0.43804720753353865,-0.43859147335130055,13,12,False,True
B,0.15,4.0,True,14,-0.03976447607613137,-0.354427435542931,0.9999575061822329,bond,0.0003420149652364479,-0.15557800270586508,-0.15592001767110153,15,14,False,True
B,0.15,6.0,True,14,-0.017387101208841398,-0.030222424083477518,0.05538866886150472,neither,nan,3.222386446271119e-07,3.457079689039714e-07,13,12,False,False


==> anc/code/data/energy_C.csv <==
run,beta0,sigma_e,localized,width,mu_top,mu_2,Q,stable_centring,dE_lock,E_site,E_bond,w_site,w_bond,site_stable,bond_stable
C,0.2,0.0,True,1,-0.5454545454545796,nan,nan,both,0.03012632146071942,-0.08426991236300257,-0.114396233823722,1,2,True,True
C,0.2,0.25,True,1,-0.545149579429203,nan,nan,both,0.030160806035735788,-0.08405060667778064,-0.11421141271351642,1,2,True,True
C,0.2,0.5,True,3,-0.23711765369179894,-0.38276906818528084,0.9999999999999998,both,0.004152384478070592,-0.06673152814758981,-0.06257914366951922,3,2,True,True
C,0.2,0.75,True,3,-0.3153234274135671,-0.32529252559183375,0.9999999999999999,both,0.0013413084884662807,-0.029408837359672646,-0.028067528871206365,3,4,True,True
C,0.2,1.0,True,4,-0.1352699990863858,-0.23788565983293983,0.9990745269422439,bond,0.0011058406367299295,-0.010292310039892963,-0.011398150676622892,5,4,False,True
C,0.2,1.25,True,4,-0.149981645042352,-0.21452880964510787,0.009787690574590795,bond,0.00015677872350385036,-0.0022756787192534655,-0.002432457442757316,5,4,False,True
C,0.3,0.0,True,1,-0.5454545454545796,nan,nan,both,0.006637211630685369,-0.08426991236300257,-0.09090712399368794,1,2,True,True
C,0.3,0.25,True,1,-0.545149579429203,nan,nan,both,0.006690305470702873,-0.08405060667778064,-0.09074091214848351,1,2,True,True
C,0.3,0.5,True,1,-0.4221174899537582,nan,nan,both,0.017453194704542374,-0.027901821983779662,-0.045355016688322036,1,2,True,True
C,0.3,0.75,True,3,-0.040995551903881794,-0.237315234580211,1.0,both,0.0004592272425104349,-0.008958996220413656,-0.009418223462924091,3,2,True,True
C,0.3,1.0,True,3,-0.12083040090705437,-0.13419943316121907,1.6163168290611052e-15,site,0.00032378193877869235,-0.0008964553361352143,-0.0005726733973565219,3,4,True,False
C,0.3,1.25,True,3,-0.04792519993283925,-0.21632505672099211,2.2334880704545824e-16,,nan,4.864193084763024e-11,5.403723170958011e-13,0,0,False,False


==> anc/code/data/energy_D.csv <==
run,beta0,sigma_e,localized,width,mu_top,mu_2,Q,stable_centring,dE_lock,E_site,E_bond,w_site,w_bond,site_stable,bond_stable
D,0.3,0.0,True,1,-0.5454545454545796,nan,nan,both,0.006637211630685369,-0.08426991236300257,-0.09090712399368794,1,2,True,True
D,0.3,0.5,True,3,-0.32578989713524403,-0.47949425812618424,1.0,both,0.009968835572969792,-0.17906705303377113,-0.16909821746080134,3,2,True,True
D,0.3,1.0,True,7,-0.505387620014773,-0.6110841370234452,0.9727546701451101,both,0.06231574639530546,-2.3020165818625182,-2.3643323282578237,7,8,True,True
D,0.3,1.5,False,155,-0.43091800896173127,nan,nan,both,0.06956611379931132,-80.36403613181898,-80.29447001801967,155,154,True,True
D,0.3,2.0,False,160,-0.8144294936345261,nan,nan,both,0.0,-226.53111620366343,-226.53111620366343,160,160,True,True
D,0.3,2.5,False,160,-0.8879968565644601,nan,nan,both,5.684341886080802e-14,-396.1495214068737,-396.14952140687365,160,160,True,True
D,0.3,3.0,False,160,-0.9187691927556716,nan,nan,both,0.0,-578.1087620672085,-578.1087620672085,160,160,True,True
D,0.6,0.0,True,1,-0.5454545454545796,nan,nan,site,0.04810336980517521,-0.08426991236300257,-0.036166542557827364,1,2,True,False
D,0.6,0.5,True,1,-0.5454545454545796,nan,nan,both,0.007060522642898415,-0.08426991236300257,-0.09133043500590099,1,2,True,True
D,0.6,1.0,True,3,-0.6707615111516669,-0.6766197047412786,2.97337258840434e-14,both,0.08515421197482453,-0.7290702288600119,-0.8142244408348365,3,4,True,True
D,0.6,1.5,True,7,-0.4324514054930475,-0.6394337748436769,0.9951317576133554,both,0.09705140899491926,-3.0773395117003304,-2.980288102705411,7,6,True,True
D,0.6,2.0,True,13,-0.5130184363912159,-0.5671261310945818,0.9634024642232933,both,0.11745968519507421,-8.73145441991476,-8.848914105109834,13,14,True,True
D,0.6,2.5,False,155,-0.3791094477536058,nan,nan,both,0.04781298437663395,-142.8695221490339,-142.82170916465728,155,154,True,True
D,0.6,3.0,False,160,-0.8458345259125553,nan,nan,both,0.0,-304.64787424265023,-304.64787424265023,160,160,True,True
D,1.0,0.0,True,1,-0.5454545454545796,nan,nan,site,0.08184095734475905,-0.08426991236300257,-0.002428955018243535,1,2,True,False
D,1.0,0.5,True,1,-0.5454545454545796,nan,nan,site,0.060565931767547126,-0.08426991236300257,-0.02370398059545545,1,2,True,False
D,1.0,1.0,True,3,-0.2847596376747452,-0.5569804993681382,1.0,both,0.008450294782216483,-0.2934273229651285,-0.28497702818291204,3,2,True,True
D,1.0,1.5,True,4,-0.5304633527285656,-0.6717582290640474,0.9999932794585302,bond,0.07133553879976251,-0.9481988704184521,-1.0195344092182146,5,4,False,True
D,1.0,2.0,True,6,-0.45785100666936723,-0.7025639595863974,0.9999559678444939,bond,0.07806589560506039,-2.37093889712939,-2.4490047927344505,7,6,False,True
D,1.0,2.5,True,9,-0.333398255939388,-0.6037215892941871,0.9996962117951894,both,0.03760882961285983,-5.096369444576161,-5.058760614963301,9,8,True,True
D,1.0,3.0,True,13,-0.5235257264258215,-0.6382740536814839,0.988149444886946,both,0.12749974287770982,-10.424027828419106,-10.551527571296816,13,14,True,True


==> anc/code/data/noise_msd.csv <==
condition,sigma_e,n,D_eff,msd_end,frac_offlattice,frac_offlattice_moved
fixed,0,200,0.0,0.0,0.0,nan
fixed,1,200,3.493722310849632e-08,0.0002102277255937856,0.0,nan
fixed,2,200,3.195769760532402e-06,0.0030107125595673135,0.06289688539461748,nan
fixed,3,200,0.003104499708150327,0.59109773556053,0.567723052079128,0.5652242452904548
calibrated,0,200,0.0,0.0,0.0,nan
calibrated,1,200,4.114206091673724e-09,0.00022376080730584784,0.0,nan
calibrated,2,200,4.7420553412789705e-05,0.011965303267165297,0.10294745835113199,0.375
calibrated,3,200,0.0034036230385247296,0.6724873852777747,0.5644658984739956,0.5798490901020861


==> anc/code/data/noise_study.csv <==
sigma_e,condition,theta,blank_false_alarm,item_exists,n,held,held_lo,held_hi,moved,moved_lo,moved_hi,intrusion,intrusion_lo,intrusion_hi,lost,lost_lo,lost_hi,D_eff,frac_offlattice
0.0,fixed,0.08,0.282,True,1000,0.816,0.7907896944900147,0.8387917056033866,0.0,0.0,0.003826898586390522,0.184,0.16120829439661352,0.20921030550998534,0.0,0.0,0.003826898586390522,0.0,0.0
0.0,calibrated,0.0875,0.036,True,1000,0.97,0.95749631851849,0.978906396810303,0.0,0.0,0.003826898586390522,0.03,0.021093603189697094,0.04250368148151,0.0,0.0,0.003826898586390522,0.0,0.0
1.0,fixed,0.08,0.006,True,1000,0.993,0.9856215030730511,0.996605174920768,0.0,0.0,0.003826898586390522,0.007,0.0033948250792319975,0.01437849692694906,0.0,0.0,0.003826898586390522,1.9081178605979382e-07,0.0
1.0,calibrated,0.07344,0.04,True,1000,0.968,0.9551749890510055,0.977243033872133,0.0,0.0,0.003826898586390522,0.032,0.02275696612786701,0.04482501094899452,0.0,0.0,0.003826898586390522,1.397790781818243e-07,0.0
2.0,fixed,0.08,0.012,True,1000,0.994,0.9869716557675544,0.9972473684290918,0.0,0.0,0.003826898586390522,0.006,0.0027526315709082315,0.013028344232445605,0.0,0.0,0.003826898586390522,3.3009246060860367e-06,0.06910499399832558
2.0,calibrated,0.06875,0.064,True,1000,0.926,0.908094233760596,0.9406452486437995,0.01,0.005440695309270557,0.01830966530539216,0.064,0.05043597980625934,0.08090107576107321,0.0,0.0,0.003826898586390522,6.97654283740983e-05,0.09822009406093699
3.0,fixed,0.08,0.008,True,1000,0.623,0.5925451445892167,0.6525134383585312,0.367,0.3376880168364738,0.3973299381875061,0.01,0.005440695309270557,0.01830966530539216,0.0,0.0,0.003826898586390522,0.0029803958466482904,0.5652910907072949
3.0,calibrated,0.07188,0.062,True,1000,0.644,0.6138233673784835,0.673074485828636,0.315,0.28696340678905985,0.34445254568790473,0.041,0.03036480400090244,0.055148288901404066,0.0,0.0,0.003826898586390522,0.0026905678567005565,0.5599214961423038


==> anc/code/data/theory_barrier.csv <==
alpha,beta,margin,barrier_pred,barrier_sim
2.2,0.05,0.02727272727272727,0.05100896759448985,0.0510023832321167
2.2,0.1,0.05454545454545454,0.1043281084265579,0.10426431894302368
2.2,0.15,0.0818181818181818,0.16052959216885798,0.16026437282562256
2.2,0.2,0.10909090909090909,0.2204604950431519,0.21966266632080078
2.2,0.3,0.1636363636363636,0.35797248853532937,0.35296064615249634
4.0,0.05,0.037500000000000006,0.050212781370523235,0.05021262168884277
4.0,0.1,0.07500000000000001,0.10086982838310138,0.10086828470230103
4.0,0.15,0.11249999999999999,0.1520014242485414,0.1519957184791565
4.0,0.2,0.15000000000000002,0.20364118480975224,0.2036266326904297
4.0,0.3,0.22499999999999998,0.3085996011964717,0.3085423707962036


==> anc/code/data/theory_capacity.csv <==
alpha,beta,S_stable,S_max,capacity_sim
2.2,0.05,15.000000000000004,25.000000000000004,14
2.2,0.08,9.625413911823127,16.0,9
2.2,0.1,7.8342491118968995,13.000000000000002,7
2.2,0.15,5.446860188829406,9.000000000000002,5
2.2,0.2,4.254033307585167,7.000000000000001,4
2.2,0.3,3.0628705663860347,5.000000000000001,3
2.2,0.4,2.4688711258507254,4.0,2
4.0,0.05,40.75077640500378,61.0,40
4.0,0.08,25.751237654094805,38.5,25
4.0,0.1,20.751543268683413,31.0,20
4.0,0.15,14.085634141691092,21.0,14
4.0,0.2,10.7530492340404,16.0,10
4.0,0.3,7.4211862155574275,11.0,7
4.0,0.4,5.755955759149241,8.5,5


==> anc/code/data/theory_dip.csv <==
S,eps,t_dip,depth,slope_pred,depth_exp_pred
15,1e-05,9.22,0.05345846545629809,0.6666666666666666,0.1333333333333333
15,1e-07,12.43,0.0253108467229972,0.6666666666666666,0.1333333333333333
15,1e-09,15.58,0.01280300117924908,0.6666666666666666,0.1333333333333333
15,1e-11,18.7,0.006679461324048488,0.6666666666666666,0.1333333333333333
15,1e-13,21.81,0.0035383904474782014,0.6666666666666666,0.1333333333333333
20,1e-05,6.45,0.012825917036960894,0.5,0.35
20,1e-07,8.76,0.0024951573060044826,0.5,0.35
20,1e-09,11.07,0.0004912221957170995,0.5,0.35
20,1e-11,13.38,9.693444974906441e-05,0.5,0.35
20,1e-13,15.69,1.9142069661323755e-05,0.5,0.35


==> anc/code/data/theory_dmin.csv <==
alpha,beta0,d_star,d_min_sim
2.2,0.5707948414509784,1.8742710103395153,2
2.2,0.6523369616582609,3.6231411908956477,4
2.2,0.8154212020728262,5.403099831003296,6
2.2,1.087228269430435,7.0644601350928475,8
2.2,1.6308424041456524,8.893822844205067,9
2.2,2.4462636062184786,10.406419776651898,11
4.0,1.7091046105675352,1.8742710103395153,2
4.0,1.9532624120771827,3.6231411908956477,4
4.0,2.4415780150964785,5.403099831003296,6
4.0,3.2554373534619714,7.0644601350928475,8
4.0,4.883156030192957,8.893822844205067,9
4.0,7.324734045289436,10.406419776651898,11


==> anc/code/data/transition.csv <==
run,beta0,sigma_e,localized,width,mu_top,centring,Q,mu_2,m_edge,dE_site_bond,a_shift,a_add,a_capture,add_shift_old,add_shift_new,update_seq
A,0.3,2.0,True,7,-0.08470433474667505,site,0.9999511312519156,-0.3979052769853647,0.08507676439870694,6.95596179545177e-08,0.16,0.2337877551020408,inf,-2.136056887255876,7.142051379019733,ignored@0.005 added@0.2812
A,0.3,2.1,True,7,-0.10751734129066903,site,0.9999655010281561,-0.38037163475185354,0.06591065578187656,0.00010324857636645479,0.13955555555555554,0.24384489795918365,inf,-1.2355390838619513,7.183080490933264,ignored@0.005 added@0.2812
A,0.3,2.2,True,7,-0.12682444436592835,site,0.9999747113115348,-0.36011118331196856,0.049631906669790456,0.0017133660106700699,0.12088888888888889,0.25102857142857143,inf,-0.29948969489160504,7.280081110043113,ignored@0.005 added@0.2812
A,0.3,2.3,True,7,-0.1430504017607103,site,0.9999814488025023,-0.33768091860814736,0.035998169469232726,0.0012907288556246455,0.10488888888888889,0.2553387755102041,inf,-0.14584189689540494,8.143312069108362,ignored@0.005 added@0.2812
A,0.3,2.4,True,7,-0.1564827879564092,site,0.9999863139052911,-0.3132969534511119,0.024790492882554097,0.0008755897814219371,0.08977777777777778,0.2553387755102041,inf,-1.1332413334600773,7.135902932427925,ignored@0.005 added@0.2812
A,0.3,2.5,True,7,-0.16732465027689625,site,0.9999891871140795,-0.28701866055123815,0.015802778044612054,0.0005242453128968538,0.07644444444444444,0.24959183673469387,inf,-1.1291877597028588,7.1282668344925355,ignored@0.005 added@0.2812
A,0.3,2.6,True,7,-0.175725285132249,site,0.9999896088396372,-0.2588215586992297,0.008835553903188529,0.00025886190070234516,0.064,0.23522448979591837,3.7495,-1.009136743003495,12.009601206212182,ignored@0.005 added@0.2812 captured@3.7495
A,0.3,2.7,True,7,-0.18179902546747664,site,0.9999867884717278,-0.22862860784284816,0.0036923062368212165,8.14512609616791e-05,0.056,0.21798367346938774,1.5811,-2.0167325496204143,10.016731419365414,ignored@0.005 pushed@0.2108 added@0.2812 captured@1.5811
A,0.3,2.8,True,7,-0.1856379963959886,site,0.9999794774997879,-0.1963252013637777,0.00017736214506952643,1.8093952237369093e-05,0.042666666666666665,0.19251632653061224,0.6668,-1.5281150986623828,11.324254694043532,ignored@0.005 added@0.2108 unsettled@0.3749 added@0.5 captured@0.6668
A,0.3,2.9,True,8,-0.013888083432415932,bond,0.9970806369574211,-0.16146698596668668,0.03573089465354257,5.014155664005704e-05,0.07822222222222222,0.16993061224489794,0.3749,-1.890678618289769,11.342353379071938,ignored@0.005 pushed@0.1581 added@0.2108 captured@0.3749
A,0.3,3.0,True,8,-0.026060810634147683,bond,0.9982693872693489,-0.12483433677347507,0.008578861123749233,4.142142217924971e-05,0.024,0.11617551020408162,0.2108,-1.278754548467134,11.707305576547157,ignored@0.005 added@0.1186 captured@0.2108
B,0.15,4.5,False,15,0.017126503473846588,,,,,,,,,,,
B,0.15,4.75,True,15,-0.016882718239579514,site,0.9999543903988022,-0.24909937344680927,0.02389380469169929,6.386606911279458e-05,0.07466666666666667,0.5136163265306123,inf,-4.261468455938626,19.314960409201603,ignored@0.005 pushed@0.2812 added@0.6668
B,0.15,5.0,True,15,-0.041193834711800964,site,0.9999838129505353,-0.2072862829464779,0.01297032570026361,7.378270371544149e-05,0.05688888888888889,0.44893877551020406,2.8117,-3.042909034148437,20.261982995438245,ignored@0.005 pushed@0.2108 added@0.5 captured@2.8117
B,0.15,5.25,True,15,-0.060511927639125995,site,0.9999899753862829,-0.16147205207312498,0.005666776311074333,3.6423695676218726e-05,0.04,0.3519530612244898,0.8891,-3.1244013445249834,21.904705551328476,ignored@0.005 pushed@0.1581 added@0.3749 captured@0.8891
B,0.15,5.5,True,15,-0.07564589694024378,site,0.9999827814781883,-0.11137744819641283,0.001418596586839186,7.619000385691854e-06,0.02577777777777778,inf,0.3749,nan,nan,ignored@0.005 pushed@0.1186 unsettled@0.2812 captured@0.3749
B,0.15,5.75,True,16,-0.004614935973835752,site,0.9992529135061085,-0.05586622338582303,0.0007782974644809896,8.132593189852377e-07,0.011555555555555557,0.10647755102040816,0.1581,-4.260121063332434,30.81016584245586,ignored@0.005 pushed@0.0667 added@0.1186 captured@0.1581
B,0.15,6.0,True,14,-0.017387101208841398,bond,0.05538866886150472,-0.030222424083477518,-0.0005264910582056778,2.3469324276859463e-08,0.0017777777777777779,inf,0.0119,nan,nan,pushed@0.005 captured@0.0119


==> anc/code/data/verify_output.txt <==
=== A. Additive: S-item symmetric states (Thm 2) ===
  alpha=2.2, beta=0.1: S_stable=7.834, S_max=13.000  eigs match / Hessian<->Jacobian / formula: OK 
  alpha=2.2, beta=0.15: S_stable=5.447, S_max=9.000  eigs match / Hessian<->Jacobian / formula: OK 
  alpha=1.5, beta=0.05: S_stable=6.100, S_max=11.000  eigs match / Hessian<->Jacobian / formula: OK 
  alpha=3.0, beta=0.2: S_stable=7.056, S_max=11.000  eigs match / Hessian<->Jacobian / formula: OK 

=== B. WTA window: original manuscript eq (11) vs corrected (Cor 2) ===
  beta=0.05: printed upper bound 1.0916, corrected 1.1416, numeric 1.1416  OK 
  beta=0.1: printed upper bound 1.1708, corrected 1.2708, numeric 1.2708  OK 
  beta=0.15: printed upper bound 1.2416, corrected 1.3916, numeric 1.3916  OK 
  beta=0.3: printed upper bound 1.4220, corrected 1.7220, numeric 1.7220  OK 

=== C. Original manuscript k_e (its eq 9) vs corrected curvatures, all-N-active branch ===
  alpha=2.2, beta=0.1, N=2: printed k_e=-0.0975 (always <0 since 0<A<alpha); corrected kappa_par=+0.5238, kappa_perp=+0.4785
  alpha=2.2, beta=0.1, N=5: printed k_e=-0.4938 (always <0 since 0<A<alpha); corrected kappa_par=+0.4444, kappa_perp=+0.2901
  alpha=3.0, beta=0.2, N=4: printed k_e=-0.5625 (always <0 since 0<A<alpha); corrected kappa_par=+0.5833, kappa_perp=+0.4444

=== D. Asymmetric equilibria: can a stable state have unequal active units? ===
  near-equilibria with one low-branch unit tested: 15; stable: 0
  40 random runs: max spread among surviving active units = 1.37e-13  OK 

=== E. Above S_max: the dip is a transient (Prop 3) ===
  S=15 (S_max=13): eps, t_dip, depth, final items:
     1e-05  t=  9.22  depth=5.35e-02  items=3
     1e-07  t= 12.43  depth=2.53e-02  items=2
     1e-09  t= 15.58  depth=1.28e-02  items=2
     1e-11  t= 18.70  depth=6.68e-03  items=2
     1e-13  t= 21.81  depth=3.54e-03  items=2
     slope t_dip vs ln(1/eps) = 0.683  (predicted 1/(S beta) = 0.667)
     slope -ln(depth) vs ln(1/eps) = 0.147  (predicted (lam-A)/(S beta) = 0.133)
  S=20 (S_max=13): eps, t_dip, depth, final items:
     1e-05  t=  6.45  depth=1.28e-02  items=2
     1e-07  t=  8.76  depth=2.50e-03  items=2
     1e-09  t= 11.07  depth=4.91e-04  items=2
     1e-11  t= 13.38  depth=9.69e-05  items=2
     1e-13  t= 15.69  depth=1.91e-05  items=1
     slope t_dip vs ln(1/eps) = 0.502  (predicted 1/(S beta) = 0.500)
     slope -ln(depth) vs ln(1/eps) = 0.353  (predicted (lam-A)/(S beta) = 0.350)
  exactly symmetric S=20 after t=1000: max activation 6.43e-306 (true collapse only here)

=== F. Two items at distance d: minimal separation (Prop 4) ===
  critical pairwise inhibition beta* = 0.5436 (alpha=2.2, lambda=1.0)
  beta_12=0.5336: max eig -0.0156 -> coexist
  beta_12=0.5536: max eig +0.0159 -> one item lost
  lattice RF=4.0, beta0=1.0: predicted d* = 4.42; items surviving vs d: [(2, 1), (3, 1), (4, 1), (5, 2), (6, 2), (7, 2), (8, 2)]
  (prediction uses only the pair; other units add small corrections)

=== G. Shunting network (App. B, Prop 6) ===
  B=3.0, D=0.2: existence n_max=11.00; stable n = [1, 2, 3]
  B=4.0, D=0.5: existence n_max=7.00; stable n = [1, 2, 3]
  B=2.5, D=0.1: existence n_max=16.00; stable n = [1, 2, 3, 4]
  B=6.0, D=0.3: existence n_max=17.67; stable n = [1, 2, 3, 4, 5, 6]
  corrected condition c(c+n) > (B+D)(n+1) matches Jacobian: OK 
  printed (18),(19) hold for every existing state (vacuous): True

=== H. Background recruitment barrier (Prop 5) ===
  alpha=2.2, beta=0.1: inhibition margin m=0.0545, h_max=0.2335, predicted kick barrier=0.1043, numeric=0.1043
  alpha=2.2, beta=0.15: inhibition margin m=0.0818, h_max=0.2335, predicted kick barrier=0.1605, numeric=0.1603

=== I. Fig-1-like noisy run: what does 'collapse' end in? ===
  sigma=0.04: {'stim kept, no intruder': 54, 'stim kept + intruders': 6, 'stim lost, intruders active': 0, 'silent': 0}
  sigma=0.08: {'stim kept, no intruder': 0, 'stim kept + intruders': 60, 'stim lost, intruders active': 0, 'silent': 0}
  sigma=0.12: {'stim kept, no intruder': 0, 'stim kept + intruders': 60, 'stim lost, intruders active': 0, 'silent': 0}


==> anc/code/energy_analysis.py <==
"""Energy-landscape and slow-mode analysis of stored items (Section 4.3, Fig 4).

For each cell of runs A-D:
  * Q        overlap between the slowest Jacobian eigenvector and the translation
             vector of the item profile (Q -> 1: the slow mode is translation).
  * dE_lock  energy difference between centrings (compared with locking in Sec. 4.3): energy of the
             mirror-symmetric item centred on a unit ('site') and centred between two
             units ('bond'); dE = E(unstable centring) - E(stable centring).
Writes data/energy_<run>.csv.  Usage: python3 energy_analysis.py [A B C D]
"""
import csv, os, sys
import numpy as np
import width_sweep as ws

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")
F, dF = ws.F, ws.dF

RUNS = {
    "A": dict(N=160, RF=6.0, al=4.0, norm="mass", csv="A_items.csv"),
    "B": dict(N=320, RF=12.0, al=4.0, norm="mass", csv="B_items.csv"),
    "C": dict(N=160, RF=6.0, al=2.2, norm="mass", csv="C_items.csv"),
    "D": dict(N=160, RF=6.0, al=2.2, norm="peak", csv="D_items.csv"),
}


def energy(x, W, lam):
    """Cohen-Grossberg / Sengupta-Bapiraju-Pattanayak energy, eq. (4) of the paper."""
    xp = np.maximum(x, 0.0)
    Phi = np.where(x > 0, np.log1p(xp) + 1.0 / (1.0 + xp) - 1.0, 0.0)
    y = F(x)
    return float(lam * Phi.sum() - 0.5 * y @ W @ y)


def symmetric_state(W, lam, N, sites, T=200.0):
    """Item from a mirror-symmetric cue; dynamics stay in the symmetric subspace."""
    X0 = np.full((1, N), -0.1)
    I = np.zeros((1, N)); I[0, sites] = 1.0
    return ws.simulate(X0, W, lam, T, lambda t: I if t < 5.0 else 0.0)[0]


def state_info(x, W, lam):
    res = float(np.abs(-lam * x + W @ F(x)).max())
    mu = float(np.linalg.eigvals(ws.jacobian(x, W, lam)).real.max())
    cl = ws.clusters(x)
    return dict(stable=(res < 1e-6 and mu < 0), mu=mu, width=(cl[0][1] if len(cl) == 1 else 0),
                n_items=len(cl), E=energy(x, W, lam), res=res)


def slow_mode_overlap(x, W, lam):
    """Q = |v_slow . t| / (|v_slow||t|) over active units, t = discrete derivative of x."""
    act = np.where(x > 0)[0]
    if len(act) < 2:
        return np.nan, np.nan
    J = ws.jacobian(x, W, lam)[np.ix_(act, act)]
    ev, V = np.linalg.eig(J)
    k = int(np.argmax(ev.real))
    v = np.real(V[:, k])
    t = (np.roll(x, -1) - np.roll(x, 1))[act] / 2.0
    q = abs(v @ t) / (np.linalg.norm(v) * np.linalg.norm(t) + 1e-300)
    # second-slowest eigenvalue: separation of the slow mode from the rest
    srt = np.sort(ev.real)[::-1]
    return float(q), float(srt[1]) if len(srt) > 1 else np.nan


def analyse(run, rows=None):
    cfg = RUNS[run]; N, RF, al, norm = cfg["N"], cfg["RF"], cfg["al"], cfg["norm"]
    lam = 1.0
    if rows is None:
        rows = list(csv.DictReader(open(os.path.join(DATA, cfg["csv"]))))
    cells = sorted({(float(r["beta0"]), float(r["sigma_e"])) for r in rows})
    out = []
    p = dict(N=N, RF=RF, lam=lam, norm=norm, T_in=5.0, T_settle=60.0, al=al)
    for b0, se in cells:
        W, _ = ws.build_W(N, al, se, b0, RF, norm)
        c = N // 2
        site = state_info(symmetric_state(W, lam, N, [c]), W, lam)
        bond = state_info(symmetric_state(W, lam, N, [c, c + 1]), W, lam)
        x, info = ws.item_metrics(p, W)                       # relaxed (generic) item
        Q, mu2 = slow_mode_overlap(x, W, lam) if info["localized"] else (np.nan, np.nan)
        # locking barrier: one centring stable, the other a saddle of the same item
        dE, kind = np.nan, ""
        same_item = site["n_items"] == 1 and bond["n_items"] == 1
        if same_item and site["stable"] != bond["stable"]:
            st, un = (site, bond) if site["stable"] else (bond, site)
            dE = un["E"] - st["E"]; kind = "site" if site["stable"] else "bond"
        elif same_item and site["stable"] and bond["stable"]:
            kind = "both"; dE = abs(site["E"] - bond["E"])
        elif same_item:
            kind = "neither"
        out.append(dict(run=run, beta0=b0, sigma_e=se, localized=info["localized"],
                        width=info["width"], mu_top=info["mu_top"], mu_2=mu2, Q=Q,
                        stable_centring=kind, dE_lock=dE,
                        E_site=site["E"], E_bond=bond["E"], w_site=site["width"],
                        w_bond=bond["width"], site_stable=site["stable"],
                        bond_stable=bond["stable"]))
        print(f"{run} b0={b0} se={se}: width={info['width']} mu={info['mu_top']:+.3f} Q={Q:.3f} "
              f"stable={kind} dE={dE:.2e}", flush=True)
    return out


if __name__ == "__main__":
    runs = sys.argv[1:] or ["A", "B", "C", "D"]
    for r in runs:
        res = analyse(r)
        with open(os.path.join(DATA, f"energy_{r}.csv"), "w", newline="") as f:
            w = csv.DictWriter(f, fieldnames=list(res[0].keys()))
            w.writeheader(); w.writerows(res)


==> anc/code/make_figures.py <==
"""Build all paper figures from data/*.csv (and a few direct simulations for Fig 1).
Run from this folder:  python3 make_figures.py   -> ../figures/fig*.pdf
"""
import csv, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
import ocos_core as oc
import width_sweep as ws

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

# palette (validated categorical order; text/grid inks)
C = ["#2a78d6", "#eb6834", "#1baf7a", "#eda100", "#e87ba4"]
INK, INK2, GRID = "#0b0b0b", "#52514e", "#e4e3df"
NEUTRAL = "#c9c8c3"
plt.rcParams.update({
    "font.size": 8.5, "axes.titlesize": 9, "axes.labelsize": 8.5, "legend.fontsize": 7.5,
    "xtick.labelsize": 7.5, "ytick.labelsize": 7.5, "axes.edgecolor": GRID,
    "axes.labelcolor": INK2, "xtick.color": INK2, "ytick.color": INK2,
    "axes.titlelocation": "left", "axes.titlecolor": INK, "font.family": "DejaVu Sans",
    "pdf.fonttype": 42,
})


def style(ax, grid=True):
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    if grid:
        ax.grid(True, color=GRID, lw=0.7)
        ax.set_axisbelow(True)


def label(ax, letter):
    ax.text(-0.16, 1.06, letter, transform=ax.transAxes, fontsize=11, fontweight="bold",
            color=INK, va="bottom")


def load(name):
    out = []
    for r in csv.DictReader(open(os.path.join(DATA, name))):
        d = {}
        for k, v in r.items():
            if v in ("True", "False"):
                d[k] = v == "True"
            else:
                try:
                    d[k] = float(v)
                except (TypeError, ValueError):
                    d[k] = v
        out.append(d)
    return out


def num(v):
    try:
        return float(v)
    except (TypeError, ValueError):
        return np.nan


A, B = load("A_items.csv"), load("B_items.csv")
AN, BN = load("A_noise.csv"), load("B_noise.csv")
# series: (rows, beta0, RF, label, colour, marker, linestyle)
SERIES = [(A, 0.2, 6.0, "A: RF = 6, β₀ = 0.2", C[0], "o", "-"),
          (A, 0.3, 6.0, "A: RF = 6, β₀ = 0.3", C[1], "s", "-"),
          (B, 0.1, 12.0, "B: RF = 12, β₀ = 0.1", C[2], "^", "--"),
          (B, 0.15, 12.0, "B: RF = 12, β₀ = 0.15", C[3], "D", "--")]


def series_xy(rows, b0, RF, key, xnorm=True, only_localized=True):
    rr = sorted([r for r in rows if abs(r["beta0"] - b0) < 1e-9], key=lambda r: r["sigma_e"])
    x = np.array([r["sigma_e"] / (RF if xnorm else 1) for r in rr])
    y = np.array([num(r.get(key)) if (r["localized"] or not only_localized) else np.nan
                  for r in rr])
    return x, y, rr


# =============================================================== Fig 1: model
def fig1():
    fig, axes = plt.subplots(1, 2, figsize=(7.2, 2.6), constrained_layout=True)
    al, b0, RF, N = 4.0, 0.2, 6.0, 160
    d = np.arange(-20, 21)
    ax = axes[0]
    for k, se in enumerate([0, 1, 2, 3]):
        W, _ = ws.build_W(N, al, se, b0, RF, "mass")
        w = np.array([W[N // 2, (N // 2 + dd) % N] for dd in d])
        ax.plot(d, w, color=C[k], lw=1.6, marker=["o", "s", "^", "D"][k], ms=2.5,
                label=f"σₑ = {se}")
    ax.axhline(0, color=INK2, lw=0.7)
    ax.set_ylim(-0.3, 1.8)
    ax.annotate(f"σₑ = 0: self-weight α = {al:g}\n(off scale)", xy=(0, 1.8), xytext=(4, 1.35),
                fontsize=7, color=INK2, arrowprops=dict(arrowstyle="->", color=INK2, lw=0.7))
    ax.set_xlabel("Distance d (sites)"); ax.set_ylabel("Weight W(d)")
    ax.set_title("Connectivity: excitation width σₑ, total fixed")
    ax.legend(frameon=False, loc="upper left"); style(ax); label(ax, "a")

    ax = axes[1]
    p = dict(N=N, RF=RF, lam=1.0, norm="mass", T_in=5.0, T_settle=60.0, al=al)
    for k, se in enumerate([0, 1, 2, 3]):
        W, _ = ws.build_W(N, al, se, b0, RF, "mass")
        x, info = ws.item_metrics(p, W)
        c = info["centre"]
        idx = np.arange(N)
        dd = ws.circ_diff(idx, c, N)
        o = np.argsort(dd)
        ax.plot(dd[o], ws.F(x)[o], color=C[k], lw=1.6, marker=["o", "s", "^", "D"][k], ms=2.5,
                label=f"σₑ = {se} (width {info['width']})")
    ax.set_xlim(-12, 12)
    ax.set_xlabel("Position relative to item centre (sites)")
    ax.set_ylabel("Output F(x)")
    ax.set_title("One stored item")
    ax.legend(frameon=False, loc="upper right"); style(ax); label(ax, "b")
    fig.savefig(os.path.join(FIG, "fig1_model.pdf"))
    plt.close(fig)


# ======================================================== Fig 2: OCOS theory
def fig2():
    cap, dip, dmin, bar = (load("theory_capacity.csv"), load("theory_dip.csv"),
                           load("theory_dmin.csv"), load("theory_barrier.csv"))
    fig, axes = plt.subplots(1, 4, figsize=(7.4, 2.35), constrained_layout=True)
    # (a) capacity
    ax = axes[0]
    for k, al in enumerate([2.2, 4.0]):
        bb = np.linspace(0.04, 0.42, 200)
        ax.plot(bb, [oc.S_stable(al, b, 1.0) for b in bb], color=C[k], lw=1.6,
                label=f"S_st, α = {al:g}")
        ax.plot(bb, [oc.S_max(al, b, 1.0) for b in bb], color=C[k], lw=1.0, ls=":",
                label=f"S_max, α = {al:g}")
        rr = [r for r in cap if r["alpha"] == al]
        ax.plot([r["beta"] for r in rr], [r["capacity_sim"] for r in rr], ls="none",
                marker="o", ms=4, mfc="white", mec=C[k], mew=1.2)
    ax.set_yscale("log"); ax.set_xlabel("Inhibition β"); ax.set_ylabel("Items")
    ax.set_yticks([2, 5, 10, 20, 50]); ax.set_yticklabels(["2", "5", "10", "20", "50"])
    ax.minorticks_off()
    ax.set_title("Capacity (○ sim.)")
    ax.legend(frameon=False, fontsize=6.3, loc="upper right"); style(ax); label(ax, "a")
    # (b) dip
    ax = axes[1]
    for k, S in enumerate([15, 20]):
        rr = [r for r in dip if r["S"] == S]
        L = np.log(1 / np.array([r["eps"] for r in rr])); t = np.array([r["t_dip"] for r in rr])
        ax.plot(L, t, ls="none", marker="o", ms=4, mfc="white", mec=C[k + 2], mew=1.2)
        sl = rr[0]["slope_pred"]
        ax.plot(L, t[0] + sl * (L - L[0]), color=C[k + 2], lw=1.4, label=f"S = {S}: slope 1/(Sβ)")
    ax.set_xlabel("ln(1/ε)"); ax.set_ylabel("Time of activity minimum")
    ax.set_title("Dip above S_max")
    ax.legend(frameon=False, fontsize=6.5, loc="upper left"); style(ax); label(ax, "b")
    # (c) two items
    ax = axes[2]
    for k, al in enumerate([2.2, 4.0]):
        rr = [r for r in dmin if r["alpha"] == al]
        ax.plot([r["d_star"] for r in rr], [r["d_min_sim"] for r in rr], ls="none",
                marker=["o", "s"][k], ms=4.5 - k, mfc="white" if k == 0 else C[k], mec=C[k],
                mew=1.2, label=f"α = {al:g}")
    xx = np.linspace(1, 11, 100)
    ax.plot(xx, np.floor(xx) + 1, color=INK2, lw=0.9, label="⌊d*⌋ + 1")
    ax.set_xlabel("Closed form d* (sites)"); ax.set_ylabel("Simulated d_min (sites)")
    ax.set_title("Minimal separation")
    ax.legend(frameon=False, fontsize=6.5, loc="upper left"); style(ax); label(ax, "c")
    # (d) recruitment barrier
    ax = axes[3]
    for k, al in enumerate([2.2, 4.0]):
        rr = [r for r in bar if r["alpha"] == al]
        ax.plot([r["barrier_pred"] for r in rr], [r["barrier_sim"] for r in rr], ls="none",
                marker=["o", "s"][k], ms=4.5 - k, mfc="white" if k == 0 else C[k], mec=C[k],
                mew=1.2, label=f"α = {al:g}")
    ax.plot([0, 0.37], [0, 0.37], color=INK2, lw=0.9, label="identity")
    ax.set_xlabel("Predicted kick Δ"); ax.set_ylabel("Simulated kick")
    ax.set_title("Recruitment barrier")
    ax.legend(frameon=False, fontsize=6.5, loc="upper left"); style(ax); label(ax, "d")
    fig.savefig(os.path.join(FIG, "fig2_theory.pdf"))
    plt.close(fig)


# ================================================== Fig 3: the continuum
def fig3():
    fig, axes = plt.subplots(2, 3, figsize=(7.4, 4.6), constrained_layout=True)
    panels = [("mu_top", "Slowest mode μ_top", "a"), ("width", "Item width / RF", "b"),
              ("capacity", "Capacity (equally spaced)", "c"),
              ("a_shift", "Edge input that shifts an item", "d")]
    for ax, (key, title, let) in zip(axes.flat[:4], panels):
        for rows, b0, RF, lab, col, mk, ls in SERIES:
            x, y, rr = series_xy(rows, b0, RF, key)
            if key == "width":
                y = y / RF
            if key == "a_shift":
                y = np.where(np.isinf(y), np.nan, y)
            ax.plot(x, y, color=col, marker=mk, ms=3.8, lw=1.5, ls=ls, mec="white",
                    mew=0.6, label=lab)
        if key == "mu_top":
            ax.axhline(0, color=INK2, lw=0.7)
        ax.set_title(title); ax.set_xlabel("σₑ / RF"); style(ax); label(ax, let)
    # (e) d_min vs width
    ax = axes.flat[4]
    allw, alld = [], []
    for rows, b0, RF, lab, col, mk, ls in SERIES:
        _, w, _ = series_xy(rows, b0, RF, "width")
        _, dm, _ = series_xy(rows, b0, RF, "d_min")
        ok = np.isfinite(w) & np.isfinite(dm) & (w > 1)
        ax.plot(w[ok], dm[ok], ls="none", marker=mk, ms=4.2, color=col, mec="white", mew=0.6)
        allw += list(w[ok]); alld += list(dm[ok])
    allw, alld = np.array(allw), np.array(alld)
    slope = float((allw @ alld) / (allw @ allw))
    xx = np.linspace(0, allw.max() * 1.05, 50)
    ax.plot(xx, slope * xx, color=INK2, lw=0.9)
    ax.text(0.05, 0.92, f"d_min ≈ {slope:.2f} × width", transform=ax.transAxes, fontsize=7.5,
            color=INK2, va="top")
    ax.set_xlabel("Item width (sites)"); ax.set_ylabel("d_min (sites)")
    ax.set_title("Interference range tracks width"); style(ax); label(ax, "e")
    # (f) updating cost
    ax = axes.flat[5]
    for rows, b0, RF, lab, col, mk, ls in SERIES:
        x, y, _ = series_xy(rows, b0, RF, "a_add")
        x2, y2, _ = series_xy(rows, b0, RF, "a_capture")
        ax.plot(x, np.where(np.isfinite(y), y, np.nan), color=col, marker=mk, ms=3.8, lw=1.5,
                ls=ls, mec="white", mew=0.6)
        fin = np.isfinite(y2)
        ax.plot(x2[fin], y2[fin], ls="none", marker="*", ms=9, color=col, mec=INK, mew=0.5)
    ax.set_yscale("log"); ax.set_xlabel("σₑ / RF")
    ax.set_title("Cue needed to add a 2nd item (★ capture)"); style(ax); label(ax, "f")
    h, l = axes.flat[0].get_legend_handles_labels()
    fig.legend(h, l, loc="lower center", bbox_to_anchor=(0.5, -0.06), ncol=4, frameon=False)
    fig.savefig(os.path.join(FIG, "fig3_continuum.pdf"), bbox_inches="tight")
    plt.close(fig)
    return slope


# ============================================== Fig 4: updating outcomes
OUTCOLS = {"ignored": "#e9e8e4", "pushed": C[3], "added": C[0], "captured": C[1],
           "unsettled": "#9a998f", "lost": INK}


def outcome_grid(rows, b0):
    amps = ws.UPD_AMPS
    rr = sorted([r for r in rows if abs(r["beta0"] - b0) < 1e-9], key=lambda r: r["sigma_e"])
    sig, grid = [], []
    for r in rr:
        seq = r.get("update_seq")
        if not isinstance(seq, str) or not seq:
            continue
        marks = [(s.split("@")[0], float(s.split("@")[1])) for s in seq.split()]
        col = []
        for a in amps:
            cur = marks[0][0]
            for o, a0 in marks:
                if a >= a0 - 1e-12:
                    cur = o
            col.append(cur)
        sig.append(r["sigma_e"]); grid.append(col)
    return np.array(sig), amps, grid


def fig4():
    fig, axes = plt.subplots(1, 3, figsize=(7.4, 2.8), constrained_layout=True,
                             gridspec_kw=dict(width_ratios=[1, 1, 1.05]))
    fig.get_layout_engine().set(w_pad=0.06, wspace=0.12)
    for ax, (rows, b0, RF, name, let) in zip(axes[:2], [(A, 0.3, 6.0, "A, β₀ = 0.3", "a"),
                                                       (B, 0.15, 12.0, "B, β₀ = 0.15", "b")]):
        sig, amps, grid = outcome_grid(rows, b0)
        la = np.log10(amps)
        da = la[1] - la[0]
        for j, (s, col) in enumerate(zip(sig, grid)):
            for i, o in enumerate(col):
                ax.add_patch(plt.Rectangle((j - 0.42, la[i] - da / 2), 0.84, da * 0.98,
                                           color=OUTCOLS[o], lw=0))
        ax.set_xlim(-0.6, len(sig) - 0.4); ax.set_ylim(la[0] - da, la[-1] + da)
        ax.set_xticks(range(len(sig))); ax.set_xticklabels([f"{s:g}" for s in sig])
        yt = [-2, -1, 0]
        ax.set_yticks(yt); ax.set_yticklabels([f"{10**v:g}" for v in yt])
        ax.set_xlabel("σₑ (sites)"); ax.set_ylabel(f"Cue amplitude (at {int(2*RF)} sites)")
        ax.set_title(f"Updating, run {name}", fontsize=8.5)
        for s in ("top", "right"):
            ax.spines[s].set_visible(False)
        label(ax, let)
    handles = [Patch(color=OUTCOLS[k], label=k) for k in ("ignored", "pushed", "added",
                                                             "captured", "unsettled")]
    axes[1].legend(handles=handles, frameon=False, fontsize=6.8, loc="lower left",
                   bbox_to_anchor=(1.0, -0.02))
    # (c) capture threshold vs lattice locking, all cells of runs A, B, C
    ax = axes[2]
    Cc = load("C_items.csv")
    groups = [(A, "A (α = 4, RF = 6)", C[0], "o"), (B, "B (α = 4, RF = 12)", C[2], "^"),
              (Cc, "C (α = 2.2, RF = 6)", C[1], "s")]
    for rows, lab, col, mk in groups:
        pts = [(num(r["a_shift"]), num(r["a_capture"])) for r in rows
               if r["localized"] and np.isfinite(num(r["a_shift"]))]
        cap = [(x, y) for x, y in pts if np.isfinite(y)]
        nocap = [(x, y) for x, y in pts if not np.isfinite(y)]
        if cap:
            ax.plot(*zip(*cap), ls="none", marker=mk, ms=5, color=col, mec="white", mew=0.6,
                    label=lab)
        if nocap:
            ax.plot([x for x, _ in nocap], [9.0] * len(nocap), ls="none", marker=mk, ms=4.5,
                    mfc="white", mec=col, mew=1.0)
    ax.axhline(5.0, color=INK2, lw=0.6, ls=":")
    ax.text(0.0025, 11.5, "open: no capture up to 5", fontsize=6.4, color=INK2, ha="left",
            va="bottom")
    ax.set_ylim(0.003, 25)
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_xlabel("Edge input that shifts the item"); ax.set_ylabel("Cue that captures it")
    ax.set_title("Capture requires weak locking")
    ax.legend(frameon=False, fontsize=6.4, loc="lower right"); style(ax); label(ax, "c")
    fig.savefig(os.path.join(FIG, "fig4_updating.pdf"), bbox_inches="tight")
    plt.close(fig)


# =================================================== Fig 5: noise outcomes
def fig5():
    rows = load("noise_study.csv")
    fig = plt.figure(figsize=(7.4, 4.8), constrained_layout=True)
    fig.get_layout_engine().set(w_pad=0.06, wspace=0.12)
    gs = fig.add_gridspec(2, 2)
    cats = [("held", C[0]), ("moved", C[1]), ("intrusion", C[2]), ("lost", INK)]
    for k, (cond, title) in enumerate([("fixed", "Fixed tonic inhibition (θ = 0.08)"),
                                        ("calibrated", "Calibrated θ (≈5% background false alarms)")]):
        ax = fig.add_subplot(gs[0, k])
        rr = sorted([r for r in rows if r["condition"] == cond], key=lambda r: r["sigma_e"])
        for j, r in enumerate(rr):
            if not r["item_exists"]:
                ax.text(j, 0.5, "no stable\nitem", ha="center", va="center", fontsize=6.5, color=INK2)
            else:
                bottom = 0.0
                for key, col in cats:
                    v = num(r[key])
                    ax.bar(j, v, bottom=bottom, color=col, width=0.72, edgecolor="white", lw=0.8)
                    bottom += v
                lo, hi = num(r["held_lo"]), num(r["held_hi"])
                ax.plot([j, j], [lo, hi], color=INK, lw=1.0)
            ax.text(j, 1.03, f"θ = {num(r['theta']):.3g}\nFA {100*num(r['blank_false_alarm']):.1f}%",
                    ha="center", va="bottom", fontsize=6.0, color=INK2)
        ax.set_xticks(range(len(rr))); ax.set_xticklabels([f"{r['sigma_e']:g}" for r in rr])
        ax.set_ylim(0, 1.0); ax.set_xlabel("σₑ (sites)"); ax.set_ylabel("Fraction of 1000 trials")
        ax.set_title(title, pad=22)
        for sp in ("top", "right"):
            ax.spines[sp].set_visible(False)
        label(ax, "ab"[k])
    fig.axes[1].legend(handles=[Patch(color=c, label=k) for k, c in cats], frameon=False, fontsize=6.6,
                       loc="lower left", bbox_to_anchor=(1.0, 0.0))
    # (c) MSD, calibrated condition
    ax = fig.add_subplot(gs[1, 0])
    for j, se in enumerate([1, 2, 3]):
        f = os.path.join(DATA, f"noise_traj_calibrated_{se}.npz")
        if os.path.exists(f):
            tr = np.load(f)["traj"]
            keep = np.nanmax(np.abs(np.nan_to_num(tr)), axis=1) <= 40      # exclude intruder jumps
            msd = np.nanmean(tr[keep] ** 2, axis=0)
            ax.plot(np.arange(len(msd)), msd, color=C[j], lw=1.6, label=f"σₑ = {se}")
    ax.set_xlabel("Time"); ax.set_ylabel("MSD (sites²)")
    ax.set_title("MSD, calibrated θ (200 trials)")
    ax.legend(frameon=False, fontsize=6.8, loc="upper left"); style(ax); label(ax, "c")
    # (d) example trajectories at the widest setting
    ax = fig.add_subplot(gs[1, 1])
    f = os.path.join(DATA, "noise_traj_calibrated_3.npz")
    if os.path.exists(f):
        tr = np.load(f)["traj"]
        moved = [k for k in range(tr.shape[0]) if np.nanmax(np.abs(tr[k])) >= 0.75][:8]
        for i, k in enumerate(moved):
            ax.plot(np.arange(tr.shape[1]), tr[k], lw=1.0, color=[C[0], C[1], C[2], C[3]][i % 4], alpha=0.9)
        for h in np.arange(-3, 3.5, 0.5):
            ax.axhline(h, color=GRID, lw=0.6, zorder=0)
    ax.set_xlabel("Time"); ax.set_ylabel("Item centre − start (sites)")
    ax.set_title("Trajectories that moved, σₑ = 3"); label(ax, "d")
    for sp in ("top", "right"):
        ax.spines[sp].set_visible(False)
    fig.savefig(os.path.join(FIG, "fig5_noise.pdf"), bbox_inches="tight")
    plt.close(fig)


# ===================================================== Fig 6: controls
def fig6():
    Cc, Dd = load("C_items.csv"), load("D_items.csv")
    cases = [(A, 0.2, "Fixed total excitation, α = 4, β₀ = 0.2 (A)", C[0], "o", "-"),
             (Cc, 0.2, "Fixed total excitation, α = 2.2, β₀ = 0.2 (C)", C[1], "s", "--"),
             (Dd, 1.0, "Excitation grows with σₑ, α = 2.2, β₀ = 1 (D)", C[2], "^", ":")]
    fig, axes = plt.subplots(1, 3, figsize=(7.4, 2.5), constrained_layout=True)
    for ax, (key, title, let) in zip(axes, [("mu_top", "Slowest mode μ_top", "a"),
                                            ("width", "Item width (sites)", "b"),
                                            ("a_shift", "Edge input that shifts an item", "c")]):
        for rows, b0, lab, col, mk, ls in cases:
            x, y, _ = series_xy(rows, b0, 1.0, key, xnorm=False)
            y = np.where(np.isinf(y), np.nan, y)
            ax.plot(x, y, color=col, marker=mk, ms=3.8, lw=1.5, ls=ls, mec="white", mew=0.6,
                    label=lab)
        if key == "mu_top":
            ax.axhline(0, color=INK2, lw=0.7)
        ax.set_xlabel("σₑ (sites), RF = 6"); ax.set_title(title); style(ax); label(ax, let)
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, loc="lower center", bbox_to_anchor=(0.5, -0.16), ncol=2, frameon=False)
    fig.savefig(os.path.join(FIG, "fig6_controls.pdf"), bbox_inches="tight")
    plt.close(fig)


# ================================================ Fig: locking mechanism
def fig_locking():
    from scipy.stats import spearmanr
    T = load("transition.csv")
    M = load("edge_margin.csv")
    fig = plt.figure(figsize=(7.4, 5.0), constrained_layout=True)
    gs = fig.add_gridspec(2, 6)
    axA, axB, axM = fig.add_subplot(gs[0, 0:2]), fig.add_subplot(gs[0, 2:4]), fig.add_subplot(gs[0, 4:6])
    axD, axE = fig.add_subplot(gs[1, 0:3]), fig.add_subplot(gs[1, 3:6])
    for ax, run, let, title in [(axA, "A", "a", "Run A, β₀ = 0.3"), (axB, "B", "b", "Run B, β₀ = 0.15")]:
        rr = sorted([r for r in T if r["run"] == run and r["localized"]], key=lambda r: r["sigma_e"])
        s = np.array([r["sigma_e"] for r in rr])
        m = np.array([num(r["m_edge"]) for r in rr]); sh = np.array([num(r["a_shift"]) for r in rr])
        cp = np.array([num(r["a_capture"]) for r in rr]); w = np.array([r["width"] for r in rr])
        nlab = 0
        for k in range(1, len(w)):
            if w[k] != w[k - 1]:
                ax.axvspan(s[k - 1], s[k], color="#efeeea", lw=0)
                ax.text((s[k - 1] + s[k]) / 2, 1.0 + 0.07 * (nlab % 2), f"{int(w[k-1])}→{int(w[k])}",
                        transform=ax.get_xaxis_transform(), ha="center", va="bottom", fontsize=6.0, color=INK2)
                nlab += 1
        ok = m > 0
        ax.plot(s[ok], m[ok], color=C[0], marker="o", ms=3.8, lw=1.4, label="edge margin")
        ax.plot(s, sh, color=C[1], marker="s", ms=3.6, lw=1.4, label="shift threshold")
        fin = np.isfinite(cp)
        ax.plot(s[fin], cp[fin], ls="none", marker="*", ms=8, color=C[3], mec=INK, mew=0.4, label="capture threshold")
        ax.set_yscale("log"); ax.set_xlabel("σₑ (sites)"); ax.set_title(title)
        style(ax); label(ax, let)
    axA.legend(frameon=False, fontsize=6.5, loc="lower left")
    for run, col, mk, ls, lab in [("A", C[0], "o", "-", "run A"), ("B", C[2], "^", "--", "run B")]:
        rr = sorted([r for r in T if r["run"] == run and r["localized"]], key=lambda r: r["sigma_e"])
        axM.plot([r["sigma_e"] for r in rr], [num(r["mu_top"]) for r in rr], color=col, marker=mk,
                 ms=3.8, lw=1.4, ls=ls, label=lab)
    axM.axhline(0, color=INK2, lw=0.7); axM.set_xlabel("σₑ (sites)"); axM.set_title("Slowest mode μ_top")
    axM.legend(frameon=False, fontsize=6.8, loc="center"); style(axM); label(axM, "c")
    # (d) margin vs shift, all main cells sigma_e > 0
    runs_col = {"A": (C[0], "o"), "B": (C[2], "^"), "C": (C[1], "s"), "D": (C[4], "D")}
    xs, ys = [], []
    for run, (col, mk) in runs_col.items():
        rr = [r for r in M if r["run"] == run and r["sigma_e"] > 0 and np.isfinite(num(r["a_shift"]))
              and num(r["m_edge"]) > 0]
        x = [num(r["m_edge"]) for r in rr]; y = [num(r["a_shift"]) for r in rr]
        xs += x; ys += y
        axD.plot(x, y, ls="none", marker=mk, ms=4.5, color=col, mec="white", mew=0.5, label=f"run {run}")
        capx = [num(r["m_edge"]) for r in rr if np.isfinite(num(r["a_capture"]))]
        capy = [num(r["a_shift"]) for r in rr if np.isfinite(num(r["a_capture"]))]
        axD.plot(capx, capy, ls="none", marker="*", ms=11, mfc="none", mec=INK, mew=0.7)
    rho = spearmanr(xs, ys).correlation
    axD.set_xscale("log"); axD.set_yscale("log")
    axD.set_xlabel("Edge margin m_edge"); axD.set_ylabel("Shift threshold")
    axD.set_title(f"Margin predicts locking (ρ = {rho:.2f})")
    axD.legend(frameon=False, fontsize=6.8, loc="lower right"); style(axD); label(axD, "d")
    # (e) energy difference vs shift
    xs, ys = [], []
    for run, (col, mk) in runs_col.items():
        E = {(r["beta0"], r["sigma_e"]): abs(r["E_site"] - r["E_bond"]) for r in load(f"energy_{run}.csv")}
        rr = [r for r in M if r["run"] == run and r["sigma_e"] > 0 and np.isfinite(num(r["a_shift"]))
              and num(r["m_edge"]) > 0]
        x = [E[(r["beta0"], r["sigma_e"])] for r in rr]; y = [num(r["a_shift"]) for r in rr]
        xs += x; ys += y
        axE.plot(x, y, ls="none", marker=mk, ms=4.5, color=col, mec="white", mew=0.5)
    rho = spearmanr(xs, ys).correlation
    axE.set_xscale("log"); axE.set_yscale("log")
    axE.set_xlabel("|E(site) − E(bond)|"); axE.set_ylabel("Shift threshold")
    axE.set_title(f"Energy difference between centrings (ρ = {rho:.2f})"); style(axE); label(axE, "e")
    fig.savefig(os.path.join(FIG, "fig_locking.pdf"), bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    fig1(); print("fig1")
    fig2(); print("fig2")
    s = fig3(); print(f"fig3 (d_min/width slope {s:.3f})")
    fig4(); print("fig4")
    fig5(); print("fig5")
    fig_locking(); print("fig_locking")
    if os.path.exists(os.path.join(DATA, "C_items.csv")) and os.path.exists(os.path.join(DATA, "D_items.csv")):
        fig6(); print("fig6")


==> anc/code/noise_study.py <==
"""Noise study with stronger replication and calibrated background inhibition (Fig 6).

Run A configuration (alpha = 4, RF = 6, N = 160, mass norm), beta0 = 0.2,
sigma_e in {0, 1, 2, 3}, noise sigma = 0.03, 1000 trials of 100 time units per condition.
  fixed       theta = 0.08 in every cell (as in the first noise runs)
  calibrated  theta chosen per cell so that a network WITHOUT a stored item acquires a
              spurious item in 5% of trials (matched background false-alarm rate)
Also records item-centre trajectories to separate lattice hopping from diffusion.
Writes data/noise_study.csv and data/noise_traj_<sigma_e>.npz.
"""
import csv, os, time
import numpy as np
import width_sweep as ws

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")
N, RF, AL, B0, LAM, SIG, T = 160, 6.0, 4.0, 0.2, 1.0, 0.03, 100.0
TARGET = 0.05


def blank_false_alarm(W, theta, R, seed):
    rng = np.random.default_rng(seed)
    X0 = np.full((R, N), -theta / LAM)
    X = ws.simulate(X0, W, LAM, T, None, theta, SIG, rng)
    return float(np.mean([len(ws.clusters(x)) > 0 for x in X]))


def calibrate(W, seed):
    lo, hi = 0.0, 0.2
    if blank_false_alarm(W, lo, 200, seed) <= TARGET:
        return 0.0
    for k in range(7):
        mid = (lo + hi) / 2
        if blank_false_alarm(W, mid, 200, seed + k + 1) > TARGET:
            lo = mid
        else:
            hi = mid
    return hi


def wilson(k, n, z=1.96):
    if n == 0:
        return (np.nan, np.nan)
    ph = k / n; den = 1 + z**2 / n
    c = (ph + z**2 / (2 * n)) / den; h = z * np.sqrt(ph * (1 - ph) / n + z**2 / (4 * n**2)) / den
    return (c - h, c + h)


def item_trials(W, theta, R, seed):
    p = dict(N=N, RF=RF, lam=LAM, norm="mass", T_in=5.0, T_settle=60.0, al=AL)
    x = ws.form_item(p, W, theta=theta)
    cl = ws.clusters(x)
    if len(cl) != 1 or not ws.is_stable(x, W, LAM, theta=theta):
        return None
    c0 = cl[0][0]
    rng = np.random.default_rng(seed)
    X0 = np.repeat(x[None, :], R, 0)
    X, snaps = ws.simulate(X0, W, LAM, T, None, theta, SIG, rng, record=1.0)
    counts = dict(held=0, moved=0, intrusion=0, lost=0)
    traj = np.full((R, snaps.shape[0]), np.nan)
    for s in range(R):
        for k in range(snaps.shape[0]):
            cc = ws.clusters(snaps[k, s])
            if len(cc) == 1:
                traj[s, k] = ws.circ_diff(cc[0][0], c0, N)
        cl = ws.clusters(X[s])
        if len(cl) == 0:
            counts["lost"] += 1
        elif len(cl) >= 2:
            counts["intrusion"] += 1
        else:
            d = ws.circ_diff(cl[0][0], c0, N)
            counts["held" if abs(d) < 0.75 else "moved"] += 1
    return counts, traj


def main():
    rows = []
    for se in (0.0, 1.0, 2.0, 3.0):
        W, _ = ws.build_W(N, AL, se, B0, RF, "mass")
        t0 = time.time()
        th_cal = calibrate(W, seed=int(100 * se) + 7)
        fa_fixed = blank_false_alarm(W, 0.08, 500, seed=int(100 * se) + 99)
        fa_cal = blank_false_alarm(W, th_cal, 500, seed=int(100 * se) + 98)
        for cond, th, fa in (("fixed", 0.08, fa_fixed), ("calibrated", th_cal, fa_cal)):
            res = item_trials(W, th, 1000, seed=int(100 * se) + (1 if cond == "fixed" else 2))
            row = dict(sigma_e=se, condition=cond, theta=round(th, 5), blank_false_alarm=fa)
            if res is None:
                row.update(item_exists=False)
            else:
                counts, traj = res
                n = sum(counts.values())
                row.update(item_exists=True, n=n)
                for k, v in counts.items():
                    lo, hi = wilson(v, n)
                    row.update({k: v / n, f"{k}_lo": lo, f"{k}_hi": hi})
                msd = np.nanmean(traj**2, axis=0)
                tt = np.arange(len(msd))
                ok = np.isfinite(msd)
                row["D_eff"] = float(np.polyfit(tt[ok], msd[ok], 1)[0] / 2) if ok.sum() > 3 else np.nan
                fin = traj[np.isfinite(traj)]
                frac = np.abs(fin - np.round(fin * 2) / 2)      # distance to nearest half-site
                row["frac_offlattice"] = float(np.mean(frac > 0.1)) if fin.size else np.nan
                np.savez_compressed(os.path.join(DATA, f"noise_traj_{cond}_{se:g}.npz"),
                                    traj=traj[:200], msd=msd)
            rows.append(row)
            print({k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()},
                  f"[{time.time() - t0:.0f}s]", flush=True)
    keys = list(dict.fromkeys(k for r in rows for k in r))
    with open(os.path.join(DATA, "noise_study.csv"), "w", newline="") as f:
        wr = csv.DictWriter(f, fieldnames=keys); wr.writeheader()
        for r in rows:
            wr.writerow({k: r.get(k, "") for k in keys})


if __name__ == "__main__":
    main()


==> anc/code/ocos_core.py <==
"""Shared OCOS functions and closed forms (see ocos_stability_rederivation.pdf).

Imported by verify.py (checks of the re-derived results) and width_sweep.py
(excitation-width sweep). numpy only.

Conventions: additive OCOS, eq. (5) of the manuscript,
    dx_i/dt = -lam x_i + al F(x_i) - sum_{j!=i} beta_ij F(x_j) + I_i,
F(x) = x/(1+x) for x>0, 0 otherwise.
"""
import numpy as np

# ---------------- activation ----------------
F  = lambda x: np.where(x > 0, x / (1 + np.abs(x)), 0.0)
dF = lambda x: np.where(x > 0, 1 / (1 + np.abs(x))**2, 0.0)


# ---------------- additive OCOS dynamics ----------------
def rhs_add(x, al, be, lam, I=0.0, W=None):
    """OCOS vector field. W (if given) is the INHIBITION matrix beta_ij (zero diagonal);
    otherwise uniform inhibition be."""
    y = F(x)
    inh = (W @ y) if W is not None else be * (y.sum() - y)
    return -lam*x + al*y - inh + I


def jac_add(x, al, be, lam, W=None):
    N = len(x)
    Wm = W if W is not None else be*(np.ones((N, N)) - np.eye(N))
    J = -Wm * dF(x)[None, :]
    J[np.diag_indices(N)] = -lam + al*dF(x)
    return J


def sym_state_add(S, N, al, be, lam):
    """S equally active units (uniform inhibition), rest inactive. Returns (x, A_S)."""
    A = al - (S-1)*be
    xa = A/lam - 1
    x = np.zeros(N); x[:S] = xa
    x[S:] = -be*S*(xa/(1+xa))/lam
    return x, A


# ---------------- closed forms (note: paper: Thm 2, Props 2-5) ----------------
def S_stable(al, be, lam):
    """Thm 2: S-item state stable iff S < S_stable."""
    return 1 + (al - np.sqrt(lam*(al+be)))/be


def S_max(al, be, lam):
    """Eq. (22): S-item state exists iff S < S_max."""
    return 1 + (al - lam)/be


def alpha_S(S, be, lam):
    """Eq. (9) of the note: S-item state stable iff al > alpha_S."""
    return 0.5*(2*(S-1)*be + lam + np.sqrt(lam**2 + 4*lam*S*be))


def beta_star(al, lam):
    """Prop 4: two items coexist iff their mutual inhibition < beta_star."""
    return 0.5*((2*al + lam) - np.sqrt(lam**2 + 8*al*lam))


def d_star(al, lam, beta0, RF):
    """Prop 4 with a Gaussian kernel: minimal separation for two items (0 if any works)."""
    bs = beta_star(al, lam)
    return 0.0 if beta0 <= bs else RF*np.sqrt(2*np.log(beta0/bs))


def recruitment_barrier(al, lam, m):
    """Prop 5: kick needed to recruit a unit under fixed inhibition m (inf if m >= h_max)."""
    hmax = (np.sqrt(al) - np.sqrt(lam))**2
    if m >= hmax:
        return np.inf
    a_, b_, c_ = lam, m + lam - al, m
    xu = (-b_ - np.sqrt(b_**2 - 4*a_*c_))/(2*a_)
    return m/lam + xu


# ---------------- shunting OCOS ----------------
def rhs_sh(x, B, D, I=0.0):
    y = F(x)
    return -x + (B-x)*y - (D+x)*(y.sum()-y) + I


def jac_sh(x, B, D):
    N = len(x); y = F(x); yp = dF(x)
    J = -(D+x)[:, None]*yp[None, :]
    np.fill_diagonal(J, -1 - y + (B-x)*yp - (y.sum()-y))
    return J


==> anc/code/transition_sweep.py <==
"""Fine sweep across the loss of lattice locking (Fig 5).
Run A, beta0 = 0.3, sigma_e = 2.0..3.0 (step 0.1); run B, beta0 = 0.15, sigma_e = 4.5..6.0 (0.25).
Per cell: item width and centring, slowest mode mu_top and its translation overlap Q,
edge-unit margin, energy difference between centrings, shift threshold, updating outcomes.
Writes data/transition.csv.   Usage: python3 transition_sweep.py
"""
import csv, os
import numpy as np
import width_sweep as ws
from energy_analysis import slow_mode_overlap, symmetric_state, state_info

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "data", "transition.csv")

CASES = [("A", dict(N=160, RF=6.0, al=4.0), 0.3, np.round(np.arange(2.0, 3.0001, 0.1), 2)),
         ("B", dict(N=320, RF=12.0, al=4.0), 0.15, np.round(np.arange(4.5, 6.0001, 0.25), 2))]


def main():
    rows = []
    for run, cfg, b0, sigmas in CASES:
        p = dict(N=cfg["N"], RF=cfg["RF"], lam=1.0, norm="mass", T_in=5.0, T_settle=60.0,
                 al=cfg["al"], T_in_add=10.0)
        for se in sigmas:
            W, _ = ws.build_W(cfg["N"], cfg["al"], se, b0, cfg["RF"], "mass")
            x, info = ws.item_metrics(p, W)
            row = dict(run=run, beta0=b0, sigma_e=float(se), localized=info["localized"],
                       width=info["width"], mu_top=info["mu_top"])
            if info["localized"]:
                c, w = info["centre"], info["width"]
                Q, mu2 = slow_mode_overlap(x, W, 1.0)
                e = int(np.floor(c + w / 2)) + 1
                N = cfg["N"]
                site = state_info(symmetric_state(W, 1.0, N, [N // 2]), W, 1.0)
                bond = state_info(symmetric_state(W, 1.0, N, [N // 2, N // 2 + 1]), W, 1.0)
                row.update(centring="site" if abs(c - round(c)) < 0.25 else "bond", Q=Q, mu_2=mu2,
                           m_edge=float(-x[e % N]), dE_site_bond=abs(site["E"] - bond["E"]),
                           a_shift=ws.shift_threshold(p, W, x, info, se))
                row.update(ws.updating_scan(p, W, x, info, int(2 * cfg["RF"]), se))
            rows.append(row)
            print({k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()
                   if k != "update_seq"}, row.get("update_seq", ""), flush=True)
    keys = list(dict.fromkeys(k for r in rows for k in r))
    with open(OUT, "w", newline="") as f:
        wr = csv.DictWriter(f, fieldnames=keys); wr.writeheader()
        for r in rows:
            wr.writerow({k: r.get(k, "") for k in keys})


if __name__ == "__main__":
    main()


==> anc/code/verify.py <==
"""Numerical verification of the re-derived OCOS stability results.
Run: python3 verify.py   (numpy only)
"""
import numpy as np
from ocos_core import (F, dF, rhs_add, jac_add, sym_state_add, S_stable, S_max,
                       rhs_sh, jac_sh)
rng = np.random.default_rng(1)
ok = lambda b: "OK " if b else "FAIL"

print("=== A. Additive: S-item symmetric states (Thm 2) ===")
N = 70; lam = 1.0
for al, be in [(2.2, 0.10), (2.2, 0.15), (1.5, 0.05), (3.0, 0.2)]:
    Ss, Sm = S_stable(al, be, lam), S_max(al, be, lam)
    allgood = True
    for S in range(1, int(np.ceil(Sm))):
        x, A = sym_state_add(S, N, al, be, lam)
        if A - lam < 1e-9: continue
        assert np.abs(rhs_add(x, al, be, lam)).max() < 1e-10
        ev = np.linalg.eigvals(jac_add(x, al, be, lam)).real.max()
        # predicted eigenvalues of active block (Thm 2)
        Fp = (lam/A)**2
        mu_perp = -lam + (al+be)*Fp
        mu_par = -lam + (al-(S-1)*be)*Fp      # = -lam + lam^2/A
        pred = max(mu_perp if S > 1 else -np.inf, mu_par, -lam)
        # Hessian of energy in y coordinates: H_ii = lam(1+x)^2 - al, H_ij = be
        H = be*np.ones((S, S)) + np.diag(np.full(S, lam*(1+x[0])**2 - al - be))
        Hpd = np.linalg.eigvalsh(H).min() > 0
        allgood &= abs(ev-pred) < 1e-8 and (Hpd == (ev < 0)) and ((ev < 0) == (S < Ss))
    print(f"  alpha={al}, beta={be}: S_stable={Ss:.3f}, S_max={Sm:.3f}  "
          f"eigs match / Hessian<->Jacobian / formula: {ok(allgood)}")

print("\n=== B. WTA window: original manuscript eq (11) vs corrected (Cor 2) ===")
for be in [0.05, 0.10, 0.15, 0.3]:
    printed = (1 + np.sqrt(1 + 8*be))/2
    corr = ((2*be + lam) + np.sqrt(lam**2 + 8*lam*be))/2
    # numeric: smallest alpha at which the 2-item state is stable
    als = np.linspace(1.0001, 3, 200001)
    stab2 = (als - be)**2 > lam*(als + be)
    a2 = als[np.argmax(stab2)]
    print(f"  beta={be}: printed upper bound {printed:.4f}, corrected {corr:.4f}, numeric {a2:.4f}  {ok(abs(a2-corr)<1e-4)}")

print("\n=== C. Original manuscript k_e (its eq 9) vs corrected curvatures, all-N-active branch ===")
for al, be, Nn in [(2.2, 0.1, 2), (2.2, 0.1, 5), (3.0, 0.2, 4)]:
    A = al - be*(Nn-1)
    if A <= lam: continue
    ke_printed = 1 - (al/A)**2
    k_par = 1 - lam/A
    k_perp = 1 - lam*(al+be)/A**2
    print(f"  alpha={al}, beta={be}, N={Nn}: printed k_e={ke_printed:+.4f} (always <0 since 0<A<alpha);"
          f" corrected kappa_par={k_par:+.4f}, kappa_perp={k_perp:+.4f}")

print("\n=== D. Asymmetric equilibria: can a stable state have unequal active units? ===")
# Equilibria with I=0: g(x_i) = -beta*Y, g(x)=lam x-(al+be)F(x). Two positive roots per level.
# Stable requires at most one unit on the low branch; search for such stable states.
found = 0; tested = 0
for al, be in [(2.2, 0.10), (2.2, 0.15), (1.5, 0.05), (3.0, 0.2), (1.2, 0.02)]:
    for S in range(2, 15):
        # parametrise by high-branch x_h; low root x_l solves g(x_l)=g(x_h)
        for xh in np.linspace(0.01, 5, 400):
            gh = lam*xh - (al+be)*xh/(1+xh)
            # solve lam x - (al+be) x/(1+x) = gh  -> lam x^2 + (lam-(al+be)-gh) x - gh = 0
            a_, b_, c_ = lam, lam-(al+be)-gh, -gh
            disc = b_**2 - 4*a_*c_
            if disc < 0: continue
            roots = sorted([(-b_-np.sqrt(disc))/(2*a_), (-b_+np.sqrt(disc))/(2*a_)])
            roots = [r for r in roots if r > 0]
            if len(roots) < 2: continue
            xl = roots[0] if abs(roots[0]-xh) > 1e-6 else None
            if xl is None or xl >= xh: continue
            Y = (S-1)*xh/(1+xh) + xl/(1+xl)
            if abs(gh + be*Y) > 1e-3: continue   # must satisfy the self-consistency
            x = np.zeros(N); x[:S-1] = xh; x[S-1] = xl
            x[S:] = -be*Y/lam
            tested += 1
            if np.linalg.eigvals(jac_add(x, al, be, lam)).real.max() < 0: found += 1
print(f"  near-equilibria with one low-branch unit tested: {tested}; stable: {found}")
# Direct test: random asymmetric initial conditions always end symmetric
maxspread = 0
for trial in range(40):
    al, be = 2.2, rng.choice([0.1, 0.15])
    x = rng.uniform(-0.5, 2.0, 30)
    for _ in range(40000):
        x += 0.01*rhs_add(x, al, be, lam)
    act = x[x > 1e-6]
    if len(act): maxspread = max(maxspread, act.max()-act.min())
print(f"  40 random runs: max spread among surviving active units = {maxspread:.2e}  {ok(maxspread<1e-6)}")

print("\n=== E. Above S_max: the dip is a transient (Prop 3) ===")
al, be = 2.2, 0.10
for S in [15, 20]:
    A = al - (S-1)*be
    rows = []
    for eps in [1e-5, 1e-7, 1e-9, 1e-11, 1e-13]:
        x = np.zeros(N); x[:S] = 1.0 + eps*np.random.default_rng(3).standard_normal(S); x[S:] = -0.5
        mn, tmin = 9.0, 0.0
        for k in range(int(80/0.01)):
            x += 0.01*rhs_add(x, al, be, lam)
            m = x[:S].max()
            if m < mn: mn, tmin = m, k*0.01
        for _ in range(20000): x += 0.01*rhs_add(x, al, be, lam)
        rows.append((eps, tmin, mn, int((x > 1e-3).sum())))
    L = np.log(1/np.array([r[0] for r in rows]))
    st = np.polyfit(L, [r[1] for r in rows], 1)[0]
    sd = -np.polyfit(L, np.log([r[2] for r in rows]), 1)[0]
    print(f"  S={S} (S_max=13): eps, t_dip, depth, final items:")
    for r in rows: print(f"     {r[0]:.0e}  t={r[1]:6.2f}  depth={r[2]:.2e}  items={r[3]}")
    print(f"     slope t_dip vs ln(1/eps) = {st:.3f}  (predicted 1/(S beta) = {1/(S*be):.3f})")
    print(f"     slope -ln(depth) vs ln(1/eps) = {sd:.3f}  (predicted (lam-A)/(S beta) = {(lam-A)/(S*be):.3f})")
x = np.zeros(N); x[:20] = 1.0; x[20:] = -0.5
for _ in range(100000): x += 0.01*rhs_add(x, al, be, lam)
print(f"  exactly symmetric S=20 after t=1000: max activation {x.max():.2e} (true collapse only here)")

print("\n=== F. Two items at distance d: minimal separation (Prop 4) ===")
al = 2.2
bstar = ((2*al + lam) - np.sqrt(8*al*lam + lam**2))/2
print(f"  critical pairwise inhibition beta* = {bstar:.4f} (alpha={al}, lambda={lam})")
for b in [bstar-0.01, bstar+0.01]:
    W = np.array([[0, b], [b, 0]])
    xa = (al - b)/lam - 1
    ev = np.linalg.eigvals(jac_add(np.array([xa, xa]), al, None, lam, W=W)).real.max()
    print(f"  beta_12={b:.4f}: max eig {ev:+.4f} -> {'coexist' if ev<0 else 'one item lost'}")
# full 1D lattice with gaussian kernel: two items, sweep separation
RF, b0, Nl = 4.0, 1.0, 80
pos = np.arange(Nl)
D2 = (pos[:, None]-pos[None, :])**2
W = b0*np.exp(-D2/(2*RF**2)); np.fill_diagonal(W, 0)
dstar = RF*np.sqrt(2*np.log(b0/bstar))
res = []
for d in range(2, 9):
    x = np.full(Nl, -0.2); i, j = 30, 30+d
    I = np.zeros(Nl); I[i] = 1.0; I[j] = 1.0 + 0.02
    for k in range(40000):
        x += 0.01*rhs_add(x, al, None, lam, I=I if k < 2000 else 0.0, W=W)
    res.append((d, int(x[i] > 1e-3) + int(x[j] > 1e-3)))
print(f"  lattice RF={RF}, beta0={b0}: predicted d* = {dstar:.2f}; items surviving vs d: {res}")
print("  (prediction uses only the pair; other units add small corrections)")

print("\n=== G. Shunting network (App. B, Prop 6) ===")
allok = True; vac = True
for B, D in [(3.0, 0.2), (4.0, 0.5), (2.5, 0.1), (6.0, 0.3)]:
    nmax = 1 + (B-1)/D
    caps = []
    for n in range(1, int(np.ceil(nmax))):
        xn = (B - 1 - (n-1)*D)/(n+1)
        Nn = 40; x = np.zeros(Nn); x[:n] = xn
        yn = xn/(1+xn); x[n:] = -D*n*yn/(1+n*yn)
        assert np.abs(rhs_sh(x, B, D)).max() < 1e-10
        ev = np.linalg.eigvals(jac_sh(x, B, D)).real.max()
        c = B - (n-1)*D
        pred = c*(c+n) > (B+D)*(n+1)
        if abs(c*(c+n) - (B+D)*(n+1)) > 1e-9: allok &= (pred == (ev < 0))
        # printed (18): (B+D)(1+n)+a(a+n) >= 0 with a=c ; printed (19) with a'=B-x
        p18 = (B+D)*(1+n) + c*(c+n) >= 0
        p19 = (B-xn)*(1+n) + c*(c+n) >= 0
        vac &= p18 and p19
        if ev < 0: caps.append(n)
    print(f"  B={B}, D={D}: existence n_max={nmax:.2f}; stable n = {caps}")
print(f"  corrected condition c(c+n) > (B+D)(n+1) matches Jacobian: {ok(allok)}")
print(f"  printed (18),(19) hold for every existing state (vacuous): {vac}")

print("\n=== H. Background recruitment barrier (Prop 5) ===")
for al, be in [(2.2, 0.10), (2.2, 0.15)]:
    y1 = 1 - lam/al
    m = be*y1
    hmax = (np.sqrt(al) - np.sqrt(lam))**2
    # low root of -lam x + al x/(1+x) = m
    a_, b_, c_ = lam, m + lam - al, m
    xu = (-b_ - np.sqrt(b_**2 - 4*a_*c_))/(2*a_)
    barrier = m/lam + xu
    # numeric: kick background unit by k, see if it gets recruited
    x, _ = sym_state_add(1, N, al, be, lam)
    lo, hi = 0.0, 1.0
    for _ in range(40):
        k = (lo+hi)/2; z = x.copy(); z[5] += k
        for _ in range(8000): z += 0.01*rhs_add(z, al, be, lam)
        if z[5] > 1e-3: hi = k
        else: lo = k
    print(f"  alpha={al}, beta={be}: inhibition margin m={m:.4f}, h_max={hmax:.4f}, "
          f"predicted kick barrier={barrier:.4f}, numeric={hi:.4f}")

print("\n=== I. Fig-1-like noisy run: what does 'collapse' end in? ===")
al, be, N = 2.2, 0.10, 70
for sig in [0.04, 0.08, 0.12]:
    out = {"stim kept, no intruder": 0, "stim kept + intruders": 0,
           "stim lost, intruders active": 0, "silent": 0}
    for seed in range(60):
        r = np.random.default_rng(seed)
        x = np.full(N, 0.0); I = np.zeros(N); I[0] = 1.0; I[1] = 0.8
        dt = 0.01
        for k in range(int(60/dt)):
            Ik = I if k*dt < 5 else 0.0
            x += dt*rhs_add(x, al, be, lam, I=Ik) + sig*np.sqrt(dt)*r.standard_normal(N)
        stim = (x[:2] > 0.05).any(); intr = (x[2:] > 0.05).sum()
        if stim and intr == 0: out["stim kept, no intruder"] += 1
        elif stim: out["stim kept + intruders"] += 1
        elif intr: out["stim lost, intruders active"] += 1
        else: out["silent"] += 1
    print(f"  sigma={sig}: {out}")


==> anc/code/width_sweep.py <==
"""Excitation-width sweep: from OCOS (sigma_e = 0) towards bump attractors.

Model (1D ring of N units, lattice spacing 1):
    dx/dt = -lam x + W F(x) + I(t) - theta,      W = E - B
    E_ij = al * g_e(d_ij)          g_e(0) = 1, Gaussian of width sigma_e
    B_ij = beta0 * exp(-d^2/2RF^2) for i != j,  B_ii = 0      (manuscript eq. 6)
  norm='peak' keeps the self-weight E_ii = al and adds excitation to neighbours;
  norm='mass' rescales E so its total stays al (self-weight falls as sigma_e grows).
  At sigma_e = 0 both reduce EXACTLY to the OCOS network of eq. (5) (check C1).
  theta >= 0 is optional tonic inhibition (background quieting, paper Prop 5(c));
  theta = 0 recovers eq. (5).

Measured per (sigma_e, beta0) cell:
  width      active units in a single maintained item (0 = none; N = fills ring)
  mu_top     largest Jacobian eigenvalue at that item (local stability, fixed active set).
             Items that are unsettled or unstable are flagged localized=False and skipped.
  a_shift    smallest edge input that moves the item (lattice locking / pinning)
  d_min      smallest separation from which two items never merge or get lost (pairs that
             have not settled are counted in n_unsettled, not as failures)
  capacity   largest S such that S equally spaced items all survive (CSV only: with
             local inhibition on a fixed ring it is essentially N / d_min)
  updating   a cue at FIXED distance add_dist over a log grid of amplitudes, each outcome
             classified ignored / pushed / added / captured (stored item dragged onto the
             cue) / lost. a_add, a_capture = smallest amplitude giving each (outcomes are
             not monotone in amplitude, so no bisection over the whole range);
             update_seq = the sequence of outcomes along the grid.
  a_add      smallest input that adds a second item at a FIXED distance add_dist
             (default 2*RF, same in every cell, so it is comparable across sigma_e).
             Success = two stable items at the end, wherever they settled.
             inf = no input up to 5.0 adds an item there. add_inside_dmin = True when
             add_dist < d_min (then inf is the expected interference result); inf with
             add_inside_dmin = False is an encoding/updating asymmetry.
             a_shift: inf = not shiftable with input <= 3.
  add_shift_old / add_shift_new  at the a_add threshold: displacement of the stored item
             and of the new item from its cued site (wide items repel each other).
  centring   'site' or 'bond' (item centred on a unit or between two units)
  noise      outcome fractions (held / moved >= 0.75 sites / intrusion / lost) and effective
             diffusion, with tonic inhibition theta_noise (default 0.15) and noise sigma
             (default 0.05). Without theta, distant units have no recruitment barrier
             (paper Prop 5(c)) and noisy runs end in intrusions almost surely.

Narrow-excitation checks (sigma_e = 0), reusing ocos_core closed forms:
  C1 vector field identical to ocos_core.rhs_add
  C2 uniform inhibition: capacity == max(1, ceil(S_stable)-1) (Thm 2, Prop 2)
  C3 Gaussian inhibition: d_min == max(1, floor(d_star)+1)    (Prop 4)
  C4 a_add / m in [1, 1.1], m = inhibition margin at the new site (Prop 5 logic)
  C5 mu_top == -lam + lam^2/al for one item                  (Thm 2, S = 1)

Usage:
  python3 width_sweep.py --checks            # checks only (~1 min)
  python3 width_sweep.py --quick             # small grid, ~few min
  python3 width_sweep.py                     # default grid
  python3 width_sweep.py --norm mass --betas 0.2 0.35 --sigmas 0 0.5 1
  python3 width_sweep.py --theta-noise 0.05 0.1 0.15     # several noise thetas
Outputs: <out>/sweep.csv, <out>/noise.csv, <out>/sweep.png, <out>/config.txt, and a
SUMMARY table printed at the end (paste that back).
"""
import argparse, csv, os, sys, time
import numpy as np
import ocos_core as oc

F, dF = oc.F, oc.dF
DT = 0.01


# ------------------------------------------------------------------ model
def ring_dist(N):
    i = np.arange(N)
    d = np.abs(i[:, None] - i[None, :])
    return np.minimum(d, N - d)


def build_W(N, al, sigma_e, beta0, RF, norm="peak"):
    """Full recurrent matrix W = E - B. Returns (W, B)."""
    d = ring_dist(N)
    if sigma_e == 0:
        E = al * np.eye(N)
    else:
        g = np.exp(-d**2 / (2 * sigma_e**2))
        E = al * g / (g[0].sum() if norm == "mass" else 1.0)
    B = np.zeros((N, N)) if beta0 == 0 else beta0 * np.exp(-d**2 / (2 * RF**2))
    np.fill_diagonal(B, 0.0)
    return E - B, B


def simulate(X, W, lam, T, I_fn=None, theta=0.0, sigma=0.0, rng=None, record=None):
    """Batch Euler(-Maruyama). X: (batch, N). I_fn(t) -> (batch, N) or None.
    record: sample interval (time units) for returning snapshots of X."""
    X = X.copy(); n = int(round(T / DT)); snaps = []
    every = None if record is None else max(1, int(round(record / DT)))
    for k in range(n):
        t = k * DT
        dX = -lam * X + F(X) @ W.T - theta
        if I_fn is not None:
            dX = dX + I_fn(t)
        X += DT * dX
        if sigma > 0:
            X += sigma * np.sqrt(DT) * rng.standard_normal(X.shape)
        if every and k % every == 0:
            snaps.append(X.copy())
    return (X, np.array(snaps)) if record else X


def jacobian(x, W, lam):
    return -lam * np.eye(len(x)) + W * dF(x)[None, :]


# ------------------------------------------------------------------ read-out
def items(x, sigma_e, thr=1e-3):
    """Items in a state. When excitation is (effectively) self-excitation only
    (sigma_e = 0, or neighbour/self weight < 1%, i.e. sigma_e < ~0.33), every active unit
    is its own item (adjacent items would otherwise merge into one cluster).
    For sigma_e > 0 an item is a contiguous active cluster."""
    if sigma_e == 0 or np.exp(-1 / (2 * sigma_e**2)) < 0.01:
        # neighbour excitation < 1% of self-excitation: items are single units
        idx = np.where(x > thr)[0]
        return [(float(i), 1) for i in idx]
    return clusters(x, thr)


def clusters(x, thr=1e-3):
    """Contiguous active runs on the ring -> list of (centre, n_units).
    Centre = F-weighted circular mean (in lattice units)."""
    N = len(x); act = x > thr
    if not act.any():
        return []
    if act.all():
        return [(np.nan, N)]
    start = int(np.argmin(act))          # an inactive unit; walk from there
    runs, cur = [], []
    for k in range(1, N + 1):
        i = (start + k) % N
        if act[i]:
            cur.append(i)
        elif cur:
            runs.append(cur); cur = []
    if cur:
        runs.append(cur)
    out, y = [], F(x)
    for r in runs:
        r = np.array(r)
        ang = np.angle((y[r] * np.exp(2j * np.pi * r / N)).sum())
        out.append(((ang * N / (2 * np.pi)) % N, len(r)))
    return out


def is_stable(x, W, lam, tol=1e-3, theta=0.0):
    """Converged (small residual) and linearly stable for the current active set.
    Guards against slow saddles that merely *look* held at the end of a run."""
    res = np.abs(-lam * x + W @ F(x) - theta).max()
    return res < tol and np.linalg.eigvals(jacobian(x, W, lam)).real.max() < 0


def circ_diff(a, b, N):
    return (a - b + N / 2) % N - N / 2


def pulse(N, sites, amps, t_off, batch=1):
    """Input of given amplitudes at given sites, on for t < t_off."""
    I = np.zeros((batch, N))
    for s, a in zip(sites, amps):
        I[:, s % N] += a
    return lambda t: I if t < t_off else 0.0


# ------------------------------------------------------------------ single item
def relax(x, W, lam, T, theta=0.0, tries=6, kick=1e-4, seed=0):
    """Settle to an attractor. A mirror-symmetric start can sit on a symmetric saddle
    indefinitely (e.g. a site-centred item whose stable form is bond-centred). If the
    settled state is converged but unstable, kick it slightly along its unstable
    direction (+ tiny noise) and settle again."""
    rng = np.random.default_rng(seed)
    for _ in range(tries):
        if is_stable(x, W, lam, theta=theta):
            return x
        ev, V = np.linalg.eig(jacobian(x, W, lam))
        k = int(np.argmax(ev.real))
        v = np.real(V[:, k]); v /= (np.abs(v).max() + 1e-300)
        act = x > 0     # kick active units only: distant quiescent units have no
        #                 recruitment barrier (paper Prop 5(c)) and would become intrusions
        x = x + kick * act * (v + 0.1 * rng.standard_normal(len(x)))
        x = simulate(x[None, :], W, lam, T, None, theta)[0]
    return x


def settle_batch(X, W, lam, T, theta=0.0):
    """Apply relax() to every row that is not yet a stable, converged state.
    Handles (i) symmetric saddles (a site-centred item whose stable form is
    bond-centred) and (ii) critical slowing down near the continuum, where
    relaxation time ~ 1/|mu_top| exceeds the fixed settling time."""
    X = X.copy()
    for k in range(X.shape[0]):
        if not is_stable(X[k], W, lam, theta=theta):
            X[k] = relax(X[k], W, lam, T, theta, seed=k)
    return X


def form_item(p, W, centre=None, theta=0.0):
    """One input pulse, then settle; relax() escapes symmetric saddles."""
    N = p["N"]; c = N // 2 if centre is None else centre
    X0 = np.full((1, N), -0.1)
    x = simulate(X0, W, p["lam"], p["T_settle"], pulse(N, [c], [1.0], p["T_in"]), theta)[0]
    return relax(x, W, p["lam"], p["T_settle"], theta)


def item_metrics(p, W):
    x = form_item(p, W)
    cl = clusters(x)
    mu = np.linalg.eigvals(jacobian(x, W, p["lam"])).real.max()
    if len(cl) != 1 or cl[0][1] >= p["N"] // 2 or not is_stable(x, W, p["lam"]):
        # no item, ring-filling activity, or an unstable/unsettled single item
        return x, dict(width=(cl[0][1] if cl else 0), mu_top=mu, localized=False)
    return x, dict(width=cl[0][1], mu_top=mu, localized=True, centre=cl[0][0])


def threshold_scan(run_batch, lo, hi, n=16, rounds=3):
    """Smallest amplitude a in [lo, hi] with run_batch(amps)->bool array True.
    Assumes monotone success. Returns inf if nothing in [lo, hi] succeeds."""
    for _ in range(rounds):
        amps = np.linspace(lo, hi, n)
        ok = run_batch(amps)
        if not ok.any():
            return np.inf
        k = int(np.argmax(ok))
        if k == 0:
            return amps[0]
        lo, hi = amps[k - 1], amps[k]
    return hi


def shift_threshold(p, W, x_item, info, sigma_e):
    """Edge input at centre + (half-width + 1) for T_in; success = exactly one item
    (counted with items(), so an added neighbour is not mistaken for a shift),
    stable, whose centre moved by >= 0.5 sites towards the input."""
    N = p["N"]; c = info["centre"]; w = info["width"]
    site = int(np.floor(c + w / 2)) + 1          # first site past the item's edge
    #                                             (works for site- and bond-centred items)

    def run(amps):
        X0 = np.repeat(x_item[None, :], len(amps), 0)
        I = np.zeros((len(amps), N)); I[:, site % N] = amps
        X = simulate(X0, W, p["lam"], p["T_settle"], lambda t: I if t < p["T_in"] else 0.0)
        X = settle_batch(X, W, p["lam"], p["T_settle"])
        res = []
        for x in X:
            cl = items(x, sigma_e)
            res.append(len(cl) == 1 and circ_diff(cl[0][0], c, N) >= 0.5
                       and is_stable(x, W, p["lam"]))
        return np.array(res)
    return threshold_scan(run, 0.0, 3.0)


def add_threshold(p, W, x_item, info, dist, T_in, sigma_e=None):
    """Input at centre + dist for T_in. Success = two (or more) stable items at the end,
    wherever they settled: wide items repel, so the stored item may be pushed away and
    the new one may settle beyond the cued site. Returns
    (a_add, shift_old, shift_new): threshold amplitude, and at that amplitude how far
    the stored item moved and where the new item settled relative to the cued site
    (sites; sign: + = towards/beyond the cue side)."""
    N = p["N"]; c = info["centre"]; site = int(round(c)) + dist
    count = (lambda x: items(x, sigma_e)) if sigma_e is not None else clusters

    def final(amps):
        X0 = np.repeat(x_item[None, :], len(amps), 0)
        I = np.zeros((len(amps), N)); I[:, site % N] = amps
        X = simulate(X0, W, p["lam"], T_in + p["T_settle"], lambda t: I if t < T_in else 0.0)
        return settle_batch(X, W, p["lam"], p["T_settle"])

    def run(amps):
        X = final(amps)
        return np.array([len(count(x)) >= 2 and is_stable(x, W, p["lam"]) for x in X])

    a_add = threshold_scan(run, 0.0, 5.0)
    if not np.isfinite(a_add):
        return a_add, np.nan, np.nan
    x = final(np.array([a_add]))[0]
    cs = [cc for cc, _ in count(x)]
    d_old = [circ_diff(cc, c, N) for cc in cs]
    k_old = int(np.argmin(np.abs(d_old)))                 # stored item = closest to c
    others = [cc for k, cc in enumerate(cs) if k != k_old]
    d_new = [circ_diff(cc, site, N) for cc in others]
    k_new = int(np.argmin(np.abs(d_new)))
    return a_add, float(d_old[k_old]), float(d_new[k_new])


UPD_AMPS = np.round(np.geomspace(0.005, 5.0, 25), 4)


def updating_scan(p, W, x_item, info, dist, sigma_e):
    """Cue of amplitude a at centre + dist for T_in_add, for a log-spaced grid of a.
    Each amplitude is classified (outcomes need not be monotone in a):
      ignored  one item, within 0.75 sites of where it was
      pushed   one item, displaced >= 0.75 sites but not onto the cue
      added    two or more stable items
      captured one item, now at the cue (within half its width + 1): the stored item
               was dragged to / overwritten by the new input
      lost     no item;   unsettled  not a stable state after settling
    Returns dict with a_add, a_capture (smallest amplitude of each; inf if never),
    the displacements at a_add, and a compact outcome sequence."""
    N = p["N"]; c = info["centre"]; site = int(round(c)) + dist; w = info["width"]
    T_in = p["T_in_add"]

    def final(amps):
        X0 = np.repeat(x_item[None, :], len(amps), 0)
        I = np.zeros((len(amps), N)); I[:, site % N] = amps
        X = simulate(X0, W, p["lam"], T_in + p["T_settle"], lambda t: I if t < T_in else 0.0)
        return settle_batch(X, W, p["lam"], p["T_settle"])

    def classify(x):
        if not is_stable(x, W, p["lam"]):
            return "unsettled"
        cl = items(x, sigma_e)
        if len(cl) == 0:
            return "lost"
        if len(cl) >= 2:
            return "added"
        cc = cl[0][0]
        if abs(circ_diff(cc, site, N)) <= w / 2 + 1:
            return "captured"
        return "ignored" if abs(circ_diff(cc, c, N)) < 0.75 else "pushed"

    X = final(UPD_AMPS)
    outs = [classify(x) for x in X]
    # compact sequence: outcome and the amplitude where it first appears
    seq, prev = [], None
    for a, o in zip(UPD_AMPS, outs):
        if o != prev:
            seq.append(f"{o}@{a:g}"); prev = o
    res = dict(a_add=np.inf, a_capture=np.inf, add_shift_old=np.nan,
               add_shift_new=np.nan, update_seq=" ".join(seq))
    if "captured" in outs:
        res["a_capture"] = float(UPD_AMPS[outs.index("captured")])
    if "added" in outs:
        k = outs.index("added")
        # refine the first 'added' boundary between grid points (local bisection)
        lo = UPD_AMPS[k - 1] if k > 0 else 0.0; hi = UPD_AMPS[k]
        for _ in range(2):
            grid = np.linspace(lo, hi, 8)
            ok = [classify(x) == "added" for x in final(grid)]
            if any(ok):
                j = ok.index(True)
                lo, hi = (grid[j - 1] if j > 0 else lo), grid[j]
        res["a_add"] = float(hi)
        x = final(np.array([hi]))[0]
        cs = [cc for cc, _ in items(x, sigma_e)]
        if len(cs) >= 2:
            d_old = [circ_diff(cc, c, N) for cc in cs]
            k_old = int(np.argmin(np.abs(d_old)))
            others = [cc for k2, cc in enumerate(cs) if k2 != k_old]
            d_new = [circ_diff(cc, site, N) for cc in others]
            res["add_shift_old"] = float(d_old[k_old])
            res["add_shift_new"] = float(d_new[int(np.argmin(np.abs(d_new)))])
    return res


# ------------------------------------------------------------------ two items, capacity
def two_item_scan(p, W, dmax, sigma_e=None):
    """For d = 1..dmax: outcome of two inputs at c, c+d. Returns list of (d, outcome)."""
    N = p["N"]; c = N // 4; ds = np.arange(1, dmax + 1)
    X0 = np.full((len(ds), N), -0.1)
    I = np.zeros((len(ds), N))
    for k, d in enumerate(ds):
        I[k, c] += 1.0; I[k, (c + d) % N] += 1.02     # slight asymmetry
    X = simulate(X0, W, p["lam"], p["T_settle"], lambda t: I if t < p["T_in"] else 0.0)
    X = settle_batch(X, W, p["lam"], p["T_settle"])
    out = []
    for d, x in zip(ds, X):
        cl = items(x, sigma_e) if sigma_e is not None else clusters(x)
        if len(cl) >= 2:
            o = "both" if is_stable(x, W, p["lam"]) else "both_unstable"
        elif len(cl) == 0:
            o = "none"
        else:
            cc = cl[0][0]; mid = c + d / 2
            if d >= 2 and abs(circ_diff(cc, mid, N)) < d / 4:
                o = "merged"
            else:
                o = "one_lost"
        out.append((int(d), o))
    return out


def d_min_from_scan(scan):
    """Smallest d from which no larger tested d ends in merging or item loss.
    'both_unstable' (two items present but not settled to a stable state) is not
    counted against coexistence; it is reported separately (n_unsettled)."""
    fail = {"merged", "one_lost", "none"}
    dm = None
    for d, o in reversed(scan):
        if o in fail:
            break
        if o == "both":
            dm = d
    return dm


def capacity(p, W, Smax_try, rng, sigma_e=None):
    """Largest S such that S equally spaced, nearly equal inputs all survive."""
    N = p["N"]; Ss = np.arange(1, Smax_try + 1)
    X0 = np.full((len(Ss), N), -0.1)
    I = np.zeros((len(Ss), N))
    for k, S in enumerate(Ss):
        sites = (np.round(np.arange(S) * N / S)).astype(int)
        I[k, sites] = 1.0 + 1e-3 * rng.standard_normal(S)
    X = simulate(X0, W, p["lam"], p["T_settle"], lambda t: I if t < p["T_in"] else 0.0)
    X = settle_batch(X, W, p["lam"], p["T_settle"])
    cnt = (lambda x: len(items(x, sigma_e))) if sigma_e is not None else (lambda x: len(clusters(x)))
    held = [cnt(x) if is_stable(x, W, p["lam"]) else -cnt(x) for x in X]
    good = [S for S, h in zip(Ss, held) if h == S]   # negative = present but unstable
    return (max(good) if good else 0), held


# ------------------------------------------------------------------ noise
def noise_run(p, W, rng):
    """Single item formed with tonic theta, then delay with additive white noise."""
    N = p["N"]; th = p["theta_noise"]; nseed = p["noise_seeds"]
    x = form_item(p, W, theta=th)
    cl = clusters(x)
    if len(cl) != 1 or cl[0][1] >= N // 2 or not is_stable(x, W, p["lam"], theta=th):
        return None
    c0, w = cl[0]
    X0 = np.repeat(x[None, :], nseed, 0)
    X, snaps = simulate(X0, W, p["lam"], p["T_noise"], None, th, p["sigma"], rng, record=1.0)
    counts = dict(held=0, moved=0, intrusion=0, lost=0)
    disp_t = []                       # per seed: displacement time course (single-item runs)
    for s in range(nseed):
        cl = clusters(X[s])
        if len(cl) == 0:
            counts["lost"] += 1; continue
        if len(cl) >= 2:
            counts["intrusion"] += 1; continue
        dd = circ_diff(cl[0][0], c0, N)
        # >= 0.75 sites counts as a move (a half-site shift is just a tie being broken)
        counts["held" if abs(dd) < 0.75 else "moved"] += 1
        tr = []
        for snap in snaps[:, s, :]:
            cc = clusters(snap)
            tr.append(circ_diff(cc[0][0], c0, N) if len(cc) == 1 else np.nan)
        disp_t.append(tr)
    D = np.nan
    if disp_t:
        A = np.array(disp_t); t = np.arange(A.shape[1]) * 1.0
        import warnings
        with warnings.catch_warnings():
            warnings.simplefilter("ignore", RuntimeWarning)
            msd = np.nanmean(np.where(np.isfinite(A), A**2, np.nan), axis=0)
        okm = np.isfinite(msd)
        if okm.sum() > 3:
            D = np.polyfit(t[okm], msd[okm], 1)[0] / 2
    return dict(width=w, D_eff=D, **{k: v / nseed for k, v in counts.items()})


# ------------------------------------------------------------------ checks
def run_checks(p, verbose=True):
    lam, al, N = p["lam"], p["al"], p["N"]
    rng = np.random.default_rng(0)
    res = {}

    # C1: vector field identity at sigma_e = 0
    W, B = build_W(N, al, 0.0, 1.0, p["RF"], p["norm"])
    x = rng.uniform(-1, 2, N)
    lhs = -lam * x + W @ F(x)
    rhs = oc.rhs_add(x, al, None, lam, W=B)
    res["C1"] = np.abs(lhs - rhs).max() < 1e-12

    # C2: uniform inhibition (RF -> inf) capacity == max(1, ceil(S_stable) - 1)
    be = 0.10
    Wu, _ = build_W(N, al, 0.0, be, 1e9, p["norm"])
    Sst = oc.S_stable(al, be, lam)
    cap, held = capacity(p, Wu, int(np.ceil(oc.S_max(al, be, lam))) + 2, rng, sigma_e=0.0)
    want2 = max(1, int(np.ceil(Sst)) - 1)
    res["C2"] = cap == want2
    c2 = f"capacity {cap} vs max(1, ceil(S_stable={Sst:.2f})-1) = {want2}; held per S: {held}"

    # C3: Gaussian inhibition d_min == max(1, floor(d_star) + 1)  (d_star = 0 when beta0 <= beta*)
    b0 = 1.0
    Wg, _ = build_W(N, al, 0.0, b0, p["RF"], p["norm"])
    ds = oc.d_star(al, lam, b0, p["RF"])
    ok3, msgs = True, []
    for b in (1.0, 0.3):                    # nontrivial d* and d* = 0 (any separation)
        Wb, _ = build_W(N, al, 0.0, b, p["RF"], p["norm"])
        dsb = oc.d_star(al, lam, b, p["RF"])
        dm = d_min_from_scan(two_item_scan(p, Wb, int(3 * p["RF"]), sigma_e=0.0))
        want = max(1, int(np.floor(dsb)) + 1) if dsb > 0 else 1
        ok3 &= dm == want
        msgs.append(f"beta0={b}: d_min {dm} vs max(1, floor(d_star={dsb:.2f})+1) = {want}")
    res["C3"] = ok3
    c3 = "; ".join(msgs)

    # C4: add threshold ~ inhibition margin m at the new site (long input)
    xi, info = item_metrics(p, Wg)
    dist = int(2 * p["RF"]); site = (int(round(info["centre"])) + dist) % N
    m = Wg[site] @ F(xi) * -1.0            # inhibition onto the new site (E is diagonal)
    a_add, _, _ = add_threshold(p, Wg, xi, info, dist, T_in=30.0, sigma_e=0.0)
    res["C4"] = 1.0 <= a_add / m <= 1.10
    c4 = f"a_add {a_add:.4f} vs m {m:.4f} (ratio {a_add / m:.3f})"

    # C5: single-item top eigenvalue
    mu_pred = -lam + lam**2 / al
    res["C5"] = abs(info["mu_top"] - mu_pred) < 1e-6
    c5 = f"mu_top {info['mu_top']:.6f} vs {mu_pred:.6f}"

    if verbose:
        print("Narrow-excitation checks (sigma_e = 0):")
        for k, msg in [("C1", "vector field == ocos_core.rhs_add"), ("C2", c2),
                       ("C3", c3), ("C4", c4), ("C5", c5)]:
            print(f"  {k} {'OK  ' if res[k] else 'FAIL'} {msg}")
    return all(res.values())


# ------------------------------------------------------------------ sweep
def sweep(p, sigmas, betas, outdir):
    rng = np.random.default_rng(p["seed"])
    rows, nrows = [], []
    for b0 in betas:
        for se in sigmas:
            t0 = time.time()
            W, _ = build_W(p["N"], p["al"], se, b0, p["RF"], p["norm"])
            xi, info = item_metrics(p, W)
            ctr = info.get("centre", np.nan)
            centring = ("" if not np.isfinite(ctr) else
                        "site" if abs(ctr - round(ctr)) < 0.25 else "bond")
            row = dict(norm=p["norm"], alpha=p["al"], N=p["N"], RF=p["RF"], beta0=b0,
                       sigma_e=se, width=info["width"], centring=centring,
                       localized=info["localized"], mu_top=info["mu_top"],
                       a_shift=np.nan, d_min=np.nan, below_d_min="", capacity=np.nan,
                       n_unsettled=np.nan, add_dist=p["add_dist"], a_add=np.nan,
                       a_capture=np.nan, add_shift_old=np.nan, add_shift_new=np.nan,
                       update_seq="", add_inside_dmin="",
                       scan="", d_star_closed=oc.d_star(p["al"], p["lam"], b0, p["RF"]))
            if info["localized"]:
                row["a_shift"] = shift_threshold(p, W, xi, info, se)
                scan = two_item_scan(p, W, int(3 * p["RF"]) + info["width"], sigma_e=se)
                dm = d_min_from_scan(scan)
                row["d_min"] = np.nan if dm is None else dm
                below = sorted({o for d, o in scan if dm is None or d < dm})
                row["below_d_min"] = "/".join(below)
                row["scan"] = " ".join(f"{d}:{o}" for d, o in scan)
                row["capacity"], _ = capacity(p, W, p["S_try"], rng, sigma_e=se)
                # updating: add a 2nd item at the SAME distance in every cell, so the
                # threshold is comparable across sigma_e. If that distance is inside the
                # cell's d_min (two items cannot coexist there even when presented
                # together), a_add = inf is the expected interference result.
                row["add_inside_dmin"] = bool(dm is None or p["add_dist"] < dm)
                row.update(updating_scan(p, W, xi, info, p["add_dist"], se))
                row["n_unsettled"] = sum(o == "both_unstable" for _, o in scan)
            rows.append(row)
            held_txt = []
            if p["noise"]:
                for th in p["thetas"]:
                    nz = noise_run(dict(p, theta_noise=th), W, rng)
                    if nz is None:
                        nrows.append(dict(norm=p["norm"], beta0=b0, sigma_e=se, sigma=p["sigma"],
                                          theta=th, width=np.nan, D_eff=np.nan, held=np.nan,
                                          moved=np.nan, intrusion=np.nan, lost=np.nan,
                                          item_exists=False))
                        held_txt.append(f"θ{th}:no item")
                    else:
                        nrows.append(dict(norm=p["norm"], beta0=b0, sigma_e=se, sigma=p["sigma"],
                                          theta=th, item_exists=True, **nz))
                        held_txt.append(f"θ{th}:held {nz['held']:.2f}")
            print(f"  done beta0={b0} sigma_e={se}  width={row['width']} "
                  f"{'stable' if info['localized'] else 'no stable item'}  "
                  + "  ".join(held_txt) + f"  [{time.time() - t0:.0f}s]", flush=True)
    os.makedirs(outdir, exist_ok=True)
    for name, data in [("sweep.csv", rows), ("noise.csv", nrows)]:
        if data:
            keys = list(dict.fromkeys(k for d in data for k in d))
            for d in data:
                for k in keys:
                    d.setdefault(k, "")
        if data:
            with open(os.path.join(outdir, name), "w", newline="") as f:
                wr = csv.DictWriter(f, fieldnames=keys)
                wr.writeheader(); wr.writerows(data)
    return rows, nrows


# ------------------------------------------------------------------ figure
def plot(rows, nrows, betas, sigmas, p, path):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    # ordinal blue ramp from the reference palette (light mode, steps >= 250)
    ramp = ["#86b6ef", "#3987e5", "#1c5cab", "#0d366b"]
    cols = {b: ramp[int(round(k * (len(ramp) - 1) / max(1, len(betas) - 1)))]
            for k, b in enumerate(betas)}
    ink, ink2, grid = "#0b0b0b", "#52514e", "#e4e3df"
    panels = [("width", "Item width (units, log scale)", rows),
              ("mu_top", "Largest eigenvalue of one item\n(> 0: no stable single item)", rows),
              ("d_min", "Min. separation for two items\n(presented together)", rows),
              ("a_shift", "Edge input that shifts an item\n(lattice locking)", rows),
              ("a_add", "Updating cue: adds a 2nd item (solid)\nor captures the item (dashed), log", rows),
              ("held", f"Noise: fraction of items held\n(σ = {p['sigma']}, θ = {p['theta_noise']})", nrows)]
    fig, axes = plt.subplots(2, 3, figsize=(12, 7), constrained_layout=True)
    any_inf = False
    for ax, (key, title, data) in zip(axes.flat, panels):
        for b in betas:
            lut = {r["sigma_e"]: (r.get(key) if not (key == "mu_top" and r["width"] >= p["N"] // 2)
                                  else None)          # ring-filling activity is not an item
                   for r in data if r["beta0"] == b}
            ys = np.array([float(lut[s]) if s in lut and lut[s] is not None and lut[s] != ""
                           else np.nan for s in sigmas])
            fin = np.where(np.isfinite(ys), ys, np.nan)          # gaps break the line
            ax.plot(sigmas, fin, color=cols[b], lw=2, marker="o", ms=5,
                    markeredgecolor="white", markeredgewidth=1, label=f"β₀ = {b}")
            inf_x = [s for s, y in zip(sigmas, ys) if np.isinf(y)]
            if inf_x:
                any_inf = True
                ax.plot(inf_x, [1.0] * len(inf_x), ls="none", marker="x", ms=7, mew=2,
                        color=cols[b], transform=ax.get_xaxis_transform(), clip_on=False)
        if key == "a_add":
            for b in betas:
                lut2 = {r["sigma_e"]: r.get("a_capture") for r in data if r["beta0"] == b}
                ys2 = np.array([float(lut2[s]) if s in lut2 and lut2[s] not in (None, "")
                                else np.nan for s in sigmas])
                ax.plot(sigmas, np.where(np.isfinite(ys2), ys2, np.nan), color=cols[b], lw=1.5,
                        ls="--", marker="s", ms=5, mfc="white", mec=cols[b])
            ax.set_yscale("log")
        if key == "width":
            ax.set_yscale("log")
            ax.axhline(p["N"], color=ink2, lw=1, ls=":")
            ax.text(sigmas[0], p["N"] * 0.8, "fills ring", fontsize=8, color=ink2, va="top")
        if key == "mu_top":
            ax.axhline(0, color=ink2, lw=1)
        if key == "d_min":
            for b in betas:
                dsv = oc.d_star(p["al"], p["lam"], b, p["RF"])
                ds = max(1, np.floor(dsv) + 1) if dsv > 0 else 1
                ax.plot([sigmas[0]], [ds], marker="D", ms=8, mfc="none", mec=cols[b],
                        mew=1.5, ls="none", zorder=5)
            ax.text(0.02, 0.97, "◇ closed form max(1, ⌊d*⌋+1) at σₑ = 0",
                    transform=ax.transAxes, va="top", fontsize=8, color=ink2)
        if key == "held":
            ax.set_ylim(0, 1.05)
            if not data:
                ax.set_title("Noise: not run (--no-noise)", fontsize=10, color=ink, loc="left")
        ax.set_xlim(min(sigmas) - 0.15, max(sigmas) + 0.15)
        ax.set_title(title, fontsize=10, color=ink, loc="left")
        ax.set_xlabel("Excitation width σₑ (sites)", fontsize=9, color=ink2)
        ax.grid(True, color=grid, lw=0.8); ax.set_axisbelow(True)
        for sp in ("top", "right"):
            ax.spines[sp].set_visible(False)
        for sp in ("left", "bottom"):
            ax.spines[sp].set_color(grid)
        ax.tick_params(colors=ink2, labelsize=8)
    h, l = axes.flat[0].get_legend_handles_labels()
    fig.legend(h, l, loc="lower center", bbox_to_anchor=(0.5, -0.04), frameon=False,
               fontsize=9, ncol=len(betas))
    note = ("Gaps: no stable localized item (noise runs add tonic θ, which can stabilise "
            "items absent at θ = 0).  ") + ("× at top: not achieved within the scanned input range." if any_inf else "")
    fig.suptitle(f"OCOS → bump sweep  (α = {p['al']}, λ = {p['lam']}, RF = {p['RF']}, N = {p['N']}, "
                 f"excitation norm = {p['norm']})\n{note}", x=0.01, ha="left", fontsize=10, color=ink)
    fig.savefig(path, dpi=150, bbox_inches="tight")


# ------------------------------------------------------------------ summary
def _f(v, fmt):
    try:
        v = float(v)
    except (TypeError, ValueError):
        return "-"
    if np.isnan(v):
        return "-"
    if np.isinf(v):
        return "inf"
    return format(v, fmt)


def summary(rows, nrows, cfg):
    """Compact tables to paste back."""
    print("\n=== SUMMARY (paste from here) ===")
    print(cfg)
    print("\nItems  (cent: site/bond-centred; a_add / a_capt = smallest cue that adds a 2nd item /\n"
          "        drags the stored item onto the cue, at fixed add_dist; '*' = add_dist < d_min;\n"
          "        dOld/dNew = displacement of stored item / of new item from its cue, at a_add)")
    hdr = f"{'beta0':>5} {'sig_e':>5} {'width':>5} {'cent':>4} {'mu_top':>7} {'a_shift':>7} " \
          f"{'d_min':>5} {'cap':>4} {'a_add':>7} {'a_capt':>6} {'dOld':>5} {'dNew':>5}"
    print(hdr); print("-" * len(hdr))
    for r in rows:
        star = "*" if r.get("add_inside_dmin") is True else " "
        print(f"{r['beta0']:>5} {r['sigma_e']:>5} {int(r['width']):>5} {r['centring'] or '-':>4} "
              f"{_f(r['mu_top'], '+.3f'):>7} {_f(r['a_shift'], '.3f'):>7} "
              f"{_f(r['d_min'], '.0f'):>5} {_f(r['capacity'], '.0f'):>4} "
              f"{_f(r['a_add'], '.3f'):>6}{star} {_f(r.get('a_capture'), '.3f'):>6} "
              f"{_f(r.get('add_shift_old'), '+.1f'):>5} "
              f"{_f(r.get('add_shift_new'), '+.1f'):>5}" + ("" if r["localized"] else "   (no stable item)"))
    print("\nUpdating outcome sequence (outcome@first cue amplitude giving it):")
    for r in rows:
        if r.get("update_seq"):
            print(f"  beta0={r['beta0']} sigma_e={r['sigma_e']}: {r['update_seq']}")
    if nrows:
        print("\nNoise  (fractions of seeds; '-' = no item exists with this theta)")
        hdr = f"{'beta0':>5} {'sig_e':>5} {'theta':>5} {'held':>5} {'moved':>5} {'intr':>5} {'lost':>5} {'D_eff':>9}"
        print(hdr); print("-" * len(hdr))
        for r in nrows:
            print(f"{r['beta0']:>5} {r['sigma_e']:>5} {r['theta']:>5} {_f(r['held'], '.2f'):>5} "
                  f"{_f(r['moved'], '.2f'):>5} {_f(r['intrusion'], '.2f'):>5} {_f(r['lost'], '.2f'):>5} "
                  f"{_f(r['D_eff'], '.2e'):>9}")
    print("=== END SUMMARY ===")


# ------------------------------------------------------------------ main
def main(argv=None):
    ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("--checks", action="store_true", help="run narrow-excitation checks only")
    ap.add_argument("--quick", action="store_true", help="small grid")
    ap.add_argument("--norm", choices=["peak", "mass"], default="peak")
    ap.add_argument("--sigmas", type=float, nargs="+")
    ap.add_argument("--betas", type=float, nargs="+")
    ap.add_argument("--N", type=int, default=160)
    ap.add_argument("--RF", type=float, default=6.0)
    ap.add_argument("--alpha", type=float, default=2.2)
    ap.add_argument("--lam", type=float, default=1.0)
    ap.add_argument("--sigma", type=float, default=0.05, help="noise strength")
    ap.add_argument("--theta-noise", type=float, nargs="+", default=[0.15],
                    help="tonic inhibition in noise runs; several values allowed (one noise "
                         "run per value, all in noise.csv; the figure shows the first)")
    ap.add_argument("--add-dist", type=int, default=None,
                    help="distance at which a 2nd item is added (default 2*RF, same for all cells)")
    ap.add_argument("--no-noise", action="store_true")
    ap.add_argument("--out", default="sweep_out")
    ap.add_argument("--seed", type=int, default=0)
    a = ap.parse_args(argv)
    p = dict(N=a.N, RF=a.RF, al=a.alpha, lam=a.lam, norm=a.norm, T_in=5.0, T_settle=60.0,
             T_in_add=10.0, S_try=40, sigma=a.sigma, theta_noise=a.theta_noise[0],
             thetas=a.theta_noise, add_dist=a.add_dist or int(round(2 * a.RF)),
             noise=not a.no_noise, noise_seeds=40 if a.quick else 100,
             T_noise=50.0 if a.quick else 100.0, seed=a.seed)
    ok = run_checks(p)
    if a.checks:
        sys.exit(0 if ok else 1)
    if not ok:
        print("Checks failed; sweep not run."); sys.exit(1)
    sigmas = a.sigmas or ([0, 1, 2] if a.quick else [0, 0.5, 1, 1.5, 2, 2.5, 3])
    betas = a.betas or ([0.3, 1.0] if a.quick else [0.3, 0.6, 1.0])
    cfg = (f"norm={a.norm} alpha={a.alpha} lam={a.lam} N={a.N} RF={a.RF} beta0={betas} "
           f"sigma_e={sigmas} add_dist={p['add_dist']} noise sigma={a.sigma} "
           f"theta={a.theta_noise} seeds={p['noise_seeds']} T_noise={p['T_noise']}")
    print(f"\nSweep: {cfg}")
    rows, nrows = sweep(p, sigmas, betas, a.out)
    with open(os.path.join(a.out, "config.txt"), "w") as f:
        f.write(cfg + "\n")
    plot(rows, [r for r in nrows if r["theta"] == a.theta_noise[0] and r["item_exists"]],
         betas, sigmas, p, os.path.join(a.out, "sweep.png"))
    print(f"\nWrote {a.out}/sweep.csv" + (f", {a.out}/noise.csv" if nrows else " (no noise rows)")
          + f", {a.out}/sweep.png, {a.out}/config.txt")
    summary(rows, nrows, cfg)


if __name__ == "__main__":
    main()

